Solutions of $x_1^2+x_2^2-x_3^2=D$ with small $x_3$: a spectral approach

We count the integral solutions of $x_1^2+x_2^2-x_3^2=D$ with $|x_3|$ of size at most $M$, for $M$ smaller than $\sqrt D$, using a smooth weight $\Phi(x_3/M)$. Such solutions correspond to binary quadratic forms of discriminant $D$, and hence to geodesics in the hyperbolic plane. Under this correspondence, $x_3$ is small exactly when the geodesic passes close to the point $i$. We count these geodesics by the spectral theory of automorphic forms. Throughout, $\theta=7/64$ is the Kim-Sarnak exponent. For non-square $D=f^2D_0$, with $D_0$ a fundamental discriminant, the geodesics are closed. We obtain an asymptotic formula with error $O(D^{\varepsilon}f^{1+\theta}D_0^{2/3}M^{-1/2})$. The main inputs are the formulas of Duke-Imamoglu-Toth and Baruch-Mao for cycle integrals, the cubic moment bounds of Young and of Andersen-Wu, and a Hecke relation which reduces everything to the fundamental discriminant $D_0$. For $D\equiv 5 \bmod 8$ this counts all solutions, and the range $M\ge D^{1/2-1/1332}$ of Friedlander and Iwaniec improves to $M\ge D^{4/9+\varepsilon}$. For square $D=n^2$ the geodesics run from cusp to cusp, and Hecke theory reduces them to the single geodesic from $0$ to $\infty$. For every $n$ and both parities of $x_3$ we obtain an asymptotic formula with error $O(n^{1+\theta+\varepsilon}M^{-1/2})$, which is non-trivial for $M\ge n^{71/96+\varepsilon}$. This improves the range $n^{5/6+\varepsilon}$ of the elementary method and confirms the corrected main term of the author's earlier work. This paper was written in collaboration with Claude (Opus 5.5, High; Fable 5.2 in the final stage), an AI model developed by Anthropic.

==> anc/README.txt <==
Numerical checks for
  S. Baier, "Solutions of x1^2+x2^2-x3^2=D with small x3: a spectral approach" (2026).
Statement numbers refer to version 3 of arXiv:2610.15706 (the rewritten version).
In versions 1 and 2 the numbering was different; c12 was added in version 2.

Run everything:   ./run_all.sh        (python3 with numpy, scipy, mpmath, sympy; gcc; about 8 minutes)
Output of a complete run: run_all.log

c01_parity.py               Lemma 4.1, Proposition 4.2 (pointwise in x3, all D <= 400)
c02_algebra.py              Lemma 4.3, Remark 4.4, fundamental domain of the theta group (Subsection 2.4), Lemma 4.7(iii), Lemma 2.2, Lemma 2.6(i), Lemma 5.3
c03_eisenstein.py           Fact 2.3, Lemmas 6.9, 6.10, Remark 6.1 (c1), Lemma 6.7 (Mellin formula), Lemma 6.11, (6.2)
c04_kernel.py               Subsection 4.3: Abel inversion, Selberg transform, H(0), H'(0), Lemma 4.9, bound (4.2)
c05_hecke_traces.py         Theorem 5 with F=1, Corollary 5.1 (factorisation), h_D0(f), Fact 2.1(iv)
c06_eis_traces.py           Fact 2.9 (Hecke's formula, s=2) and Corollary 5.1 for F=E(.,2)
c07_square_reduction.py     Lemma 6.2, Corollary 6.3, Proposition 6.5 end to end (both groups)
c08_closed_unfolding.py     Theorem 4, step 1 (unfolding N(D) = Tr_D(F))
c09_hecke_relation_general.py  Theorem 5 for the Gamma-periodised kernel (not an eigenfunction)
c10_symbolic.py             Lemma 6.12, Theorem 6 (sum formula), Corollary 2, Lemma 6.10(iv)
hejhal.py                   first even Maass cusp form on SL2(Z) (t = 13.7797...), Hejhal's algorithm
c11_maass_periods.py        Fact 2.8 for D0 = 5, 8, 12, 13 and Lemma 6.7 (D0 = 1) for that form
c12_rankin_selberg.py       Fact 2.10(c) (added in v2): alpha_1 = 2/L(1,sym^2 u_1), to about 1% (truncated Euler product)
eis.py, forms.py            helpers (Eisenstein series; reduced forms, classes, automorphs)
tables/run_tables.sh        regenerates Tables 5 and 6 (thm1.c, genD.c, genDR.c)


==> anc/c01_parity.py <==
# Lemma 4.1 (correspondence) and Proposition 4.2 (parity reduction), checked pointwise in x3.
# For each D <= DMAX and each x3 with |x3| <= X3MAX we count solutions of x1^2+x2^2 = D + x3^2 by type.
from math import isqrt
DMAX, X3MAX = 400, 60
def sols(N):
    out=[]
    r=isqrt(N)
    for x1 in range(-r,r+1):
        y=N-x1*x1
        s=isqrt(y)
        if s*s==y:
            out.append((x1,s)); 
            if s: out.append((x1,-s))
    return out
def R(D,x3): return len(sols(D+x3*x3)) if D+x3*x3>=0 else 0
def Nform(D,x3):      # forms [A,B,C] of disc D with A+C = x3 : B^2-4AC = D
    c=0; r=isqrt(abs(D)+4*x3*x3)+2
    for B in range(-r,r+1):
        # A + C = x3, A*C = (B^2-D)/4  -> A,C roots of t^2 - x3 t + (B^2-D)/4
        if (B*B-D)%4: continue
        P=(B*B-D)//4; disc=x3*x3-4*P
        if disc<0: continue
        s=isqrt(disc)
        if s*s!=disc: continue
        if (x3+s)%2: continue
        c+= 1 if s==0 else 2
    return c
def Nth(D,x3):
    c=0; r=isqrt(abs(D)+4*x3*x3)+2
    for B in range(-r,r+1):
        if (B*B-D)%4: continue
        P=(B*B-D)//4; disc=x3*x3-4*P
        if disc<0: continue
        s=isqrt(disc)
        if s*s!=disc or (x3+s)%2: continue
        for A in {(x3+s)//2,(x3-s)//2}:
            C=x3-A
            if A%2==0 and C%2==0: c+=1
    return c
def Rpar(D,x3,need):  # count solutions with x2 ≡ x3 mod 2 (need=1) etc
    return sum(1 for (a,b) in sols(D+x3*x3) if need(a,b))
bad=0; tests=0
for D in range(1,DMAX+1):
    if D%4 not in (0,1): continue
    for x3 in range(-X3MAX,X3MAX+1):
        tests+=1
        # Lemma 4.1: forms with A+C=x3  <->  solutions with x2 ≡ x3 (2)
        if Nform(D,x3)!=Rpar(D,x3,lambda a,b: (b-x3)%2==0): bad+=1; print("L2.1 fail",D,x3)
        if D%8==1:
            if Nth(D,x3)!=Rpar(D,x3,lambda a,b: b%2==0 and x3%2==0): bad+=1; print("L2.1 theta fail",D,x3)
            # Prop 4.2(a): R_0 = 2 N_theta, R_1 = N - N_theta (pointwise in x3)
            if x3%2==0 and R(D,x3)!=2*Nth(D,x3): bad+=1; print("P2.2a R0",D,x3)
            if x3%2==1 and R(D,x3)!=Nform(D,x3)-Nth(D,x3): bad+=1; print("P2.2a R1",D,x3)
        if D%8==5:
            if x3%2==1 and R(D,x3)!=0: bad+=1; print("P2.2b R1",D,x3)
            if x3%2==0 and R(D,x3)!=2*Nform(D,x3): bad+=1; print("P2.2b R0",D,x3)
        if D%4==0:
            if x3%2==0 and R(D,x3)!=R(D//4,x3//2): bad+=1; print("P2.2c R0",D,x3)
            if x3%2==1 and R(D,x3)!=2*Nform(D,x3)-(R(D//4,x3//2) if x3%2==0 else 0): bad+=1; print("P2.2c R1",D,x3)
            if x3%2==0 and Nform(D,x3)!=R(D//4,x3//2)+Rpar(D,x3,lambda a,b: a%2==0 and b%2==1): bad+=1; print("type(0,1,1)",D,x3)
for D in range(2,DMAX+1):
    if D%4 in (2,3):
        for x3 in range(-X3MAX,X3MAX+1):
            if Rpar(D,x3,lambda a,b:(b-x3)%2==0): bad+=1; print("D=2,3 mod 4 fail",D,x3)
print(f"c01 parity: {tests} (D,x3) pairs, failures = {bad}", "PASS" if bad==0 else "FAIL")


==> anc/c02_algebra.py <==
# Lemma 4.3 (distance formula), Remark 4.4 (definite case), Lemma 4.7(iii), Lemma 2.2 (conjugation), Lemma 2.6(i) (Hecke cosets of the theta group),
# Lemma 5.3 (nu_p counts).
import random, math, cmath, itertools
from math import gcd
random.seed(1)
bad=0
# ---- Lemma 4.3
def mob(M,z): a,b,c,d=M; return (a*z+b)/(c*z+d)
for _ in range(2000):
    a,b,c,d=[random.uniform(-3,3) for _ in range(4)]
    m=a*d-b*c
    if m<=0.1: continue
    z=complex(random.uniform(-3,3),random.uniform(0.1,3))
    A,B,C=a*c,a*d+b*c,b*d
    Qz=(A*abs(z)**2+B*z.real+C)/z.imag
    w=mob((a,b,c,d),z)
    if abs(Qz-m*w.real/w.imag)>1e-8*(1+abs(Qz)): bad+=1
    # signed distance from z to l_f = mu^{-1}(iR+): equals distance from mu z / sqrt(m) to iR+
    r=math.asinh(w.real/w.imag)
    # direct: geodesic with endpoints -b/a, -d/c ; distance via formula sinh d = |(|z-c0|^2 - R^2)|/(2 R y) for semicircle
    e1,e2=-b/a,-d/c; c0=(e1+e2)/2; R=abs(e1-e2)/2
    sd=abs(abs(z-c0)**2-R*R)/(2*R*z.imag)
    if abs(abs(math.sinh(r))-sd)>1e-7*(1+sd): bad+=1
print("Lemma 4.3:", "PASS" if bad==0 else f"FAIL {bad}")
# ---- Remark 4.4 (definite case): Q_q(z) = sqrt(n) cosh d(z, z_q) for positive definite q of discriminant -n
bd=0
for _ in range(2000):
    A=random.uniform(0.2,3); B=random.uniform(-3,3); C=B*B/(4*A)+random.uniform(0.05,3)
    n=4*A*C-B*B
    zq=complex(-B/(2*A),math.sqrt(n)/(2*A))
    z=complex(random.uniform(-3,3),random.uniform(0.1,3))
    Qz=(A*abs(z)**2+B*z.real+C)/z.imag
    ch=1+abs(z-zq)**2/(2*z.imag*zq.imag)
    if abs(Qz-math.sqrt(n)*ch)>1e-9*(1+abs(Qz)): bd+=1
print("Remark 4.4 (definite case):", "PASS" if bd==0 else f"FAIL {bd}")
# ---- Subsection 2.4: {|Re z|<=1, |z|>=1} is a fundamental domain of the theta group:
# a generic z0 in the fundamental domain F of PSL2(Z) has exactly 3 translates g z0 in it, and these are
# pairwise inequivalent under the theta group (g_i g_j^{-1} not = I or (0 1;1 0) mod 2).
bf=0
mats=[(a,b,c,d) for a in range(-4,5) for b in range(-4,5) for c in range(-4,5) for d in range(-4,5) if a*d-b*c==1 and (c>0 or (c==0 and d>0))]
for _ in range(300):
    z0=complex(random.uniform(-0.49,0.49),random.uniform(1.01,3))
    if abs(z0)<1.01: continue
    hits=[]
    for (a,b,c,d) in mats:
        w=(a*z0+b)/(c*z0+d)
        if abs(w.real)<1 and abs(w)>1: hits.append((a,b,c,d))
    if len(hits)!=3: bf+=1; continue
    for i in range(3):
        for j in range(i):
            a,b,c,d=hits[i]; e,f,g,h=hits[j]
            m=((a*h-b*g)%2,(-a*f+b*e)%2,(c*h-d*g)%2,(-c*f+d*e)%2)   # g_i g_j^{-1} mod 2
            if m in ((1,0,0,1),(0,1,1,0)): bf+=1
print("Subsection 2.4 (fundamental domain of the theta group):", "PASS" if bf==0 else f"FAIL {bf}")
# ---- Lemma 4.7(iii): |Im sqrt(1/4+nu^2)| <= |Im nu|
b2=0
for _ in range(100000):
    nu=complex(random.uniform(-50,50),random.uniform(-3,3))
    mu=cmath.sqrt(0.25+nu*nu)
    if abs(mu.imag)>abs(nu.imag)+1e-12: b2+=1
print("Lemma 4.7(iii):", "PASS" if b2==0 else f"FAIL {b2}")
# ---- Lemma 2.2 and 2.6(i)
def mul(X,Y): return (X[0]*Y[0]+X[1]*Y[2], X[0]*Y[1]+X[1]*Y[3], X[2]*Y[0]+X[3]*Y[2], X[2]*Y[1]+X[3]*Y[3])
def inGt(X):  # det 1 and ≡ I or (0 1;1 0) mod 2
    a,b,c,d=X
    if a*d-b*c!=1: return False
    p=(a%2,b%2,c%2,d%2)
    return p in [(1,0,0,1),(0,1,1,0)]
def inMtheta(X,d):
    a,b,c,dd=X
    return a*dd-b*c==d and (a%2,b%2,c%2,dd%2) in [(1,0,0,1),(0,1,1,0)]
b3=0
g=(2,1,0,1)
for d in [1,3,5,9,15]:
    for X in itertools.product(range(-8,9),repeat=4):
        a,b,c,dd=X
        if a*dd-b*c!=d: continue
        if c%2==0:   # in M^(0)_d
            # g X g^{-1} = (2,1;0,1) X (1,-1;0,2)/2
            Y=mul(mul(g,X),(1,-1,0,2))
            if any(v%2 for v in Y): b3+=1; continue
            Y=tuple(v//2 for v in Y)
            if not inMtheta(Y,d): b3+=1
        if inMtheta(X,d):
            Y=mul(mul((1,-1,0,2),X),g)   # g^{-1} X g times 2
            if any(v%2 for v in Y): b3+=1; continue
            Y=tuple(v//2 for v in Y)
            if not (Y[0]*Y[3]-Y[1]*Y[2]==d and Y[2]%2==0): b3+=1
print("Lemma 2.2:", "PASS" if b3==0 else f"FAIL {b3}")
b4=0
for d in [3,5,7,9,15,21]:
    reps=[(a,b,0,d//a) for a in range(1,d+1) if d%a==0 for b in range(0,2*(d//a),2)]
    if len(reps)!=sum(a for a in range(1,d+1) if d%a==0): b4+=1
    def adj(X): a,b,c,dd=X; return (dd,-b,-c,a)
    def equiv(X,Y):   # X = gamma Y with gamma in Gt  <=> X adj(Y)/d in Gt
        Z=mul(X,adj(Y))
        if any(v%d for v in Z): return False
        Z=tuple(v//d for v in Z)
        return inGt(Z) or inGt(tuple(-v for v in Z))
    for i in range(len(reps)):
        for j in range(i+1,len(reps)):
            if equiv(reps[i],reps[j]): b4+=1; print("inequiv fail",d,reps[i],reps[j])
    cnt=0
    for X in itertools.product(range(-10,11),repeat=4):
        if inMtheta(X,d):
            cnt+=1
            k=sum(1 for R in reps if equiv(X,R))
            if k!=1: b4+=1; print("cover fail",d,X,k)
print("Lemma 2.6(i) (theta-group Hecke cosets):", "PASS" if b4==0 else f"FAIL {b4}")
# ---- Lemma 5.3: nu_p(H)
def kron(D,p):
    if p==2:
        if D%2==0: return 0
        return 1 if D%8 in (1,7) else -1
    if D%p==0: return 0
    return 1 if pow(D%p,(p-1)//2,p)==1 else -1
def lattices(p):  # index-p sublattices containing pZ^2, given by bases
    L=[((p,0),(0,1))]+[((1,j),(0,p)) for j in range(p)]
    return L
def Q(H,v): A,B,C=H; return A*v[0]**2+B*v[0]*v[1]+C*v[1]**2
def nu(H,p):
    n=0
    for (v1,v2) in lattices(p):
        w=(v1[0]+v2[0],v1[1]+v2[1])
        if Q(H,v1)%(p*p)==0 and Q(H,v2)%(p*p)==0 and Q(H,w)%(p*p)==0: n+=1
    return n
b5=0; ntest=0
for p in [2,3,5,7]:
    for Dd in [5,8,12,13,17,20,21,24,28,33,40,45,60,65,73,77,85,88,105,9*5,4*13,25*3*4,49*5,p*p*5,p*p*12,p*p*13]:
        if Dd%4 not in (0,1): continue
        r=int(math.isqrt(p*p*Dd))
        for A in range(-12,13):
            for B in range(-r-12,r+13):
                if A==0: continue
                if (B*B-p*p*Dd)%(4*A): continue
                C=(B*B-p*p*Dd)//(4*A)
                if abs(C)>60: continue
                H=(A,B,C); ntest+=1
                k=0; g=gcd(gcd(A,B),C)
                while g%p==0: g//=p; k+=1
                exp={0:1,1:1+kron(Dd,p)}.get(k,p+1)
                if nu(H,p)!=exp: b5+=1; print("nu fail",p,Dd,H,nu(H,p),exp)
print(f"Lemma 5.3 (nu_p), {ntest} forms:", "PASS" if b5==0 else f"FAIL {b5}")


==> anc/c03_eisenstein.py <==
# Fact 2.3, Lemma 6.9, Lemma 6.10, Remark 6.1 (c1), Lemma 6.7, Lemma 6.11, (6.2) kappa_G.
from eis import *
import numpy as np, math, random
random.seed(2)
res=[]
def rep(name,err,tol):
    ok=err<tol; res.append(ok); print(f"{name}: max rel. err {mp.nstr(err,3)}  {'PASS' if ok else 'FAIL'}")
# (a) Fourier expansion vs lattice sum at s=3; (b) Lemma 6.9 via lattice sums
def lattice(z,s,P=None,N=400):
    x,y=z.real,z.imag
    c=np.arange(-N,N+1)[:,None]; d=np.arange(-N,N+1)[None,:]
    g=np.gcd(c,d); mask=(g==1)
    if P is not None:
        pm=np.zeros_like(mask)
        for (pc,pd) in P: pm|=((c%2==pc)&(d%2==pd))
        mask&=pm
    val=y**s/((c*x+d)**2+(c*y)**2)**s
    return 0.5*float(np.sum(val[mask]))
s=3
e1=e2=e3=0
for _ in range(4):
    z=mp.mpc(random.uniform(-0.5,0.5),random.uniform(0.9,1.6))
    zl=complex(z)
    Ef=E(z,s); El=lattice(zl,s)
    e1=max(e1,abs(Ef-El)/abs(Ef))
    Einf=2**-s*lattice(zl,s,[(0,1),(1,0)]); E1=lattice(zl,s,[(1,1)])
    F_inf=(2**-s*E(z,s)-2**(-2*s)*E2(z,s))/(1-2**(-2*s)); F_1=(2**-s*E2(z,s)-2**(-2*s)*E(z,s))/(1-2**(-2*s))
    e2=max(e2,abs(Einf-F_inf)/abs(F_inf),abs(E1-F_1)/abs(F_1))
rep("Fact 2.3 (Fourier exp. = lattice sum, s=3)",e1,1e-6)
rep("Lemma 6.9 (E^theta_inf, E^theta_1 via lattice sums, s=3)",e2,1e-6)
# Lemma 6.9(ii) at z=i, several s
e=0
for s in [mp.mpf(3),mp.mpc(0.5,2.3),mp.mpc(0.7,-5)]:
    Ei=E(mp.mpc(0,1),s); E2i=E2(mp.mpc(0,1),s)
    Finf=(2**-s*Ei-2**(-2*s)*E2i)/(1-2**(-2*s))
    e=max(e,abs(E2i-Ei)/abs(Ei),abs(Finf-Ei/(2**s+1))/abs(Ei))
rep("Lemma 6.9(ii) E_2(i)=E(i), E^theta(i)=E(i)/(2^s+1)",e,1e-15)
# Lemma 6.9(iv): e_theta S-invariant, Gamma_theta-invariant (T^2)
e=0
for s in [mp.mpc(0.5,1.7),mp.mpf(2.5)]:
    for _ in range(3):
        z=mp.mpc(random.uniform(-1,1),random.uniform(0.6,2))
        et=lambda w: E(w,s)+E2(w,s)
        e=max(e,abs(et(-1/z)-et(z))/abs(et(z)),abs(et(z+2)-et(z))/abs(et(z)))
rep("Lemma 6.9(iv) e_theta invariant under S and T^2",e,1e-15)
# Lemma 6.10 (i),(iii): with s on the critical line
e=0
for t in [0.9,3.3]:
    s=mp.mpc(0.5,t); sp=1-s
    i=mp.mpc(0,1)
    for _ in range(2):
        w=mp.mpc(random.uniform(-1,1),random.uniform(0.7,2))
        Ei,E2i=E(i,s),E2(i,s); Ew,E2w=E(w,s),E2(w,s)
        Finf=lambda a,b:(2**-s*a-2**(-2*s)*b)/(1-2**(-2*s)); F1=lambda a,b:(2**-s*b-2**(-2*s)*a)/(1-2**(-2*s))
        lhs=Finf(Ei,E2i)*mp.conj(Finf(Ew,E2w))+F1(Ei,E2i)*mp.conj(F1(Ew,E2w))
        rhs=abs(2**s+1)**-2*Ei*(E(w,sp)+E2(w,sp))
        e=max(e,abs(lhs-rhs)/abs(rhs))
    ph=phi(sp); Eth=lambda u: E(i,u)/(2**u+1)
    a_th=1+2**-sp; b_th=ph*(1+2**(sp-1)); c=abs(2**s+1)**-2
    e=max(e,abs(c*E(i,s)*a_th-Eth(s)*2**-sp)/abs(Eth(s)),abs(c*E(i,s)*b_th-Eth(sp)*2**-s)/abs(Eth(sp)))
rep("Lemma 6.10(i),(iii)",e,1e-12)
# (e) E*(i) and Lemma 6.10(iv), c1 (Remark 6.1)
h=mp.mpf(10)**-8
Estar=(E(mp.mpc(0,1),1+h)+E(mp.mpc(0,1),1-h))/2   # pole parts cancel symmetrically
c1=mp.pi/3*Estar+mp.log(2)/3
c1closed=2*mp.euler+2*mp.log(2)+3*mp.log(mp.pi)-4*mp.log(mp.gamma(0.25))-2*mp.zeta(2,derivative=1)/mp.zeta(2)+mp.log(2)/3
rep(f"Remark 6.1: c1 numeric {mp.nstr(c1,13)} vs closed form",abs(c1-c1closed)/c1,1e-6)
rep("Remark 6.1: value 2.19379629605",abs(c1closed-mp.mpf('2.19379629605'))/c1,1e-11)
Lp=(-mp.log(4)*(mp.digamma(0.75)-mp.digamma(0.25))-(mp.stieltjes(1,0.25)-mp.stieltjes(1,0.75)))/(mp.digamma(0.75)-mp.digamma(0.25))  # L(s,chi_-4)=4^{-s}(zeta(s,1/4)-zeta(s,3/4)), Laurent coefficients
rep("Remark 6.1: L'/L(1,chi_-4) identity",abs(Lp-(mp.euler+2*mp.log(2)+3*mp.log(mp.pi)-4*mp.log(mp.gamma(0.25))))/abs(Lp),1e-15)
# E_theta(i,1-s) = -1/(pi s) + E*_theta + O(s)
sm=mp.mpf(10)**-6
Eth=lambda u: E(mp.mpc(0,1),u)/(2**u+1)
val=(Eth(1-sm)+Eth(1+sm))/2
rep("Lemma 6.10(iv): E*_theta = E*(i)/3 - 2log2/(3pi)",abs(val-(Estar/3-2*mp.log(2)/(3*mp.pi)))/abs(val),1e-5)
# (g) Lemma 6.11: regularised periods
def J(sp): return mp.pi**(sp-0.5)*mp.gamma(sp/2)*mp.gamma((1-sp)/2)*mp.zeta(sp)*mp.zeta(1-sp)/(mp.gamma(sp)*mp.zeta(2*sp))
e=0
for sp in [mp.mpc(0.5,-1.7),mp.mpc(0.5,4.1),mp.mpf(0.3)]:
    ph=phi(sp)
    nE=lambda y: Enc(mp.mpc(0,y),sp)
    PE=2*mp.quad(lambda y: nE(y)/y,[1,2,4,mp.inf])-2/sp-2*ph/(1-sp)
    nE2=lambda y: Enc(mp.mpc(0.5,y/2),sp)
    a2=2**-sp; b2=ph*2**(sp-1)
    PE2=2*mp.quad(lambda y: nE2(y)/y,[1,2,4,8,mp.inf])-2*a2/sp-2*b2/(1-sp)
    e=max(e,abs(PE-J(sp))/abs(J(sp)),abs(PE2-(2**sp+2**(1-sp)-2)*J(sp))/abs(J(sp)))
rep("Lemma 6.11: P(E)=P_E, P(E_2)=(2^s'+2^{1-s'}-2)P_E",e,1e-10)
# (h) q_theta closed form and bound
e=0; qmax=0
for t in np.linspace(-20,20,4001):
    s=mp.mpc(0.5,t); sp=mp.mpc(0.5,-t)
    q=abs(2**s+1)**-2*(2**sp+2**(1-sp)-1)
    qc=(2*mp.sqrt(2)*mp.cos(t*mp.log(2))-1)/(3+2*mp.sqrt(2)*mp.cos(t*mp.log(2)))
    e=max(e,abs(q-qc)); qmax=max(qmax,abs(qc))
rep(f"(6.2) q_theta closed form (sup|q| = {mp.nstr(qmax,6)} < 23)",e,1e-20)
# (i) Lemma 6.7 Mellin formula for K_it
e=0
for (t,beta) in [(2.3,2.5),(0.7,3.1),(5.0,2.2)]:
    lhs=mp.quad(lambda x: mp.besselk(mp.mpc(0,t),x)*x**(beta-1),[0,1,5,mp.inf])
    rhs=2**(beta-2)*mp.gamma((beta+1j*t)/2)*mp.gamma((beta-1j*t)/2)
    e=max(e,abs(lhs-rhs)/abs(rhs))
rep("Lemma 6.7: Mellin transform of K_it",e,1e-12)
# Fact 2.3 functional equation
z=mp.mpc(0.2,1.3); s=mp.mpc(0.5,2.2)
rep("Fact 2.3: E(z,s)=phi(s)E(z,1-s)",abs(E(z,s)-phi(s)*E(z,1-s))/abs(E(z,s)),1e-15)
print("c03 overall:", "PASS" if all(res) else "FAIL")


==> anc/c04_kernel.py <==
# Subsection 4.3: Abel inversion (Lemma 4.6), Selberg transform h(t) = hat h(1/4+t^2), H(0), H'(0) (Lemma 4.7(ii)),
# Lemma 4.9 (bound for P_lambda), and the bound (4.2) for h.
import numpy as np
from scipy.integrate import quad, solve_ivp
from scipy.interpolate import CubicSpline
import math, cmath, random
random.seed(3)
res=[]
def rep(name,err,tol):
    ok=err<tol; res.append(ok); print(f"{name}: max err {err:.2e}  {'PASS' if ok else 'FAIL'}")
def Phi(x): return math.exp(-1/(1-x*x/4)) if abs(x)<2 else 0.0
def Phi0p(u):  # derivative of Phi0(u)=Phi(sqrt u)=exp(-1/(1-u/4))
    if u>=4 or u<0: return 0.0
    q=1-u/4; return math.exp(-1/q)*(-1/(4*q*q))
for delta in [0.6, 0.15]:
    r0=math.asinh(2*delta)
    k=lambda r: Phi(math.sinh(r)/delta)
    def G(w):   # Abel inversion, w >= 1
        top=1+4*delta**2
        if w>=top: return 0.0
        f=lambda X: Phi0p((X-1)/delta**2)/delta**2
        # substitute X = w + v^2 to remove the singularity
        val,_=quad(lambda v: f(w+v*v)*2, 0, math.sqrt(top-w), limit=200)
        return -val/math.pi
    dgrid=np.linspace(0,r0,400)
    Kg=np.array([math.cosh(d)*G(math.cosh(d)**2) for d in dgrid])
    Ks=CubicSpline(dgrid,Kg)
    K=lambda d: float(Ks(d)) if d<r0 else 0.0
    # Lemma 4.6: int_R K(d(z, i e^sigma)) dsigma = k(r), cosh d = cosh r cosh sigma
    e=0
    for r in np.linspace(0,r0*0.95,9):
        smax=math.acosh(max(1.0,math.cosh(r0)/math.cosh(r)))
        val,_=quad(lambda s: K(math.acosh(math.cosh(r)*math.cosh(s))),-smax,smax,limit=200)
        e=max(e,abs(val-k(r)))
    rep(f"Lemma 4.6 (delta={delta}): geodesic integral of K equals k",e/max(k(0),1e-300),1e-4)
    # Selberg transform directly vs hat h via ODE
    def hhat(lam):
        def rhs(r,y): return [y[1], -math.tanh(r)*y[1]-lam*y[0]]
        sol=solve_ivp(rhs,[0,r0],[1+0j,0j],dense_output=True,rtol=1e-11,atol=1e-13)
        val=quad(lambda r: (k(r)*sol.sol(r)[0]*math.cosh(r)).real,-0,r0,limit=200)[0]+1j*quad(lambda r: (k(r)*sol.sol(r)[0]*math.cosh(r)).imag,0,r0,limit=200)[0]
        return 2*val   # k and P_lambda even
    def hdirect(s):
        inner=lambda rho: quad(lambda th: ((math.cosh(rho)-math.sinh(rho)*math.cos(th))**(-s)).real,0,2*math.pi,limit=200)[0]
        return quad(lambda rho: K(rho)*math.sinh(rho)*inner(rho),0,r0,limit=200)[0]
    e=0
    for t in [0.0,2.0,5.5]:
        s=0.5+1j*t
        e=max(e,abs(hdirect(s)-hhat(0.25+t*t))/abs(hhat(0.25)))
    H0=hhat(0.0); intPhi=quad(Phi,-2,2)[0]
    e=max(e,abs(hdirect(1.0)-H0)/abs(H0))   # t = i/2  <-> s = 1 (y^1 has eigenvalue 0)
    rep(f"Lemma 4.6 (delta={delta}): Selberg transform h(t) = hat h(1/4+t^2), incl. h(i/2)=H(0)",e,1e-5)
    rep(f"Lemma 4.7(ii) (delta={delta}): H(0) = delta*int Phi",abs(H0-delta*intPhi)/abs(H0),1e-7)
    eps=1e-4
    Hp=(hhat(eps*(1-eps))-hhat(-eps*(1+eps)))/(2*eps)
    Hp_formula=-2*quad(lambda r: k(r)*math.cosh(r)*math.log(math.cosh(r)),0,r0)[0]
    rep(f"Lemma 4.7(ii) (delta={delta}): H'(0) = -int k cosh log cosh",abs(Hp-Hp_formula)/abs(Hp_formula),1e-5)
    # (4.2): |h(t)| <= C delta min(1,(delta t)^-2): print the normalized quantity
    vals=[abs(hhat(0.25+t*t))/delta/min(1,(delta*t)**-2 if t>0 else 1) for t in [0,1,5,20,60]]
    print("   (4.2) normalised |h(t)|/(delta min(1,(delta t)^-2)) for t=0,1,5,20,60:",[f"{v:.3f}" for v in vals])
# Lemma 4.9
e=0
for _ in range(200):
    mu=complex(random.uniform(-6,6),random.uniform(-2,2)); lam=mu*mu
    sol=solve_ivp(lambda r,y:[y[1],-math.tanh(r)*y[1]-lam*y[0]],[0,4],[1+0j,0j],dense_output=True,rtol=1e-10,atol=1e-12)
    for r in np.linspace(0,4,41):
        e=max(e,abs(sol.sol(r)[0])/math.exp(abs(mu.imag)*r)-1)
rep("Lemma 4.9: |P_{mu^2}(r)| <= exp(|Im mu| r)  (max of ratio-1)",max(e,0),1e-6)
print("c04 overall:", "PASS" if all(res) else "FAIL")


==> anc/c05_hecke_traces.py <==
# Theorem 5 (Hecke relation) with F=1: lengths of closed geodesics of all forms of disc D';
# Corollary 5.1: factorisation Tr_D(1)=Tr_D0(1) sum mu(d)chi(d)sigma(f/d); Fact 2.1(iv) class number formula; Prop 5.4 main-term factor h_D0(f).
from forms import *
import math, mpmath as mp
res=[]
def rep(name,err,tol):
    ok=err<tol; res.append(ok); print(f"{name}: max rel. err {err:.2e}  {'PASS' if ok else 'FAIL'}")
def TrOne(D):
    if not is_disc(D) or D<=0 or issq(D): return 0.0
    tot=0.0
    for q,M in classes(D):
        t=abs(M[0]+M[3])
        tot+=2*math.acosh(t/2)
    return tot
cache={}
def T(D):
    if D not in cache: cache[D]=TrOne(D) if (D>0 and D==int(D)) else 0.0
    return cache[D]
# sanity: generator really stabilises the form
for D in [5,12,13,21,45,60,85,145,1000-3]:
    if not is_disc(D): continue
    for q,M in classes(D):
        assert act(q,M)==q, (D,q,M)
# Theorem 5 with F=1 : (p+1) Tr_D(1) = Tr_{p^2 D}(1) + chi_D(p) Tr_D(1) + (p - chi_D(p)) Tr_{D/p^2}(1)
e=0; n=0
for D in range(5,400):
    if not is_disc(D) or issq(D): continue
    for p in [2,3,5,7]:
        if p*p*D>40000: continue
        Dp=D//(p*p) if D%(p*p)==0 and is_disc(D//(p*p)) else 0
        lhs=(p+1)*T(D)
        rhs=T(p*p*D)+kron(D,p)*T(D)+(p-kron(D,p))*(T(Dp) if Dp else 0)
        e=max(e,abs(lhs-rhs)/lhs); n+=1
rep(f"Theorem 5 with F=1 ({n} pairs (D',p))",e,1e-9)
# factorisation and Prop 5.4 factor
def mu(n):
    r=1; m=n; p=2
    while p*p<=m:
        if m%p==0:
            m//=p
            if m%p==0: return 0
            r=-r
        p+=1
    return -r if m>1 else r
def sigma(n): return sum(d for d in range(1,n+1) if n%d==0)
e=0; e2=0; n=0
for D in range(5,6000):
    if not is_disc(D) or issq(D): continue
    D0,f=fundamental(D)
    if f==1: continue
    fac=sum(mu(d)*kron(D0,d)*sigma(f//d) for d in range(1,f+1) if f%d==0)
    e=max(e,abs(T(D)-T(D0)*fac)/T(D)); n+=1
    # product formula for h_D0(f)
    prod=1.0; m=f; p=2
    while m>1:
        if m%p==0:
            a=0
            while m%p==0: m//=p; a+=1
            prod*=sum(p**-i for i in range(a+1))-kron(D0,p)*sum(p**-i for i in range(1,a+1))
        p+=1
    e2=max(e2,abs(fac/f-prod))
    if not (1-1e-12<=prod<=3**len([q for q in range(2,f+1) if f%q==0 and all(q%r for r in range(2,q))])+1e-12): e2=1
rep(f"Corollary 5.1: Tr_D(1)=Tr_D0(1)*sum mu chi sigma ({n} non-fundamental D<6000)",e,1e-9)
rep("h_D0(f): divisor sum = product formula, 1 <= h <= 3^omega(f)",e2,1e-12)
# Fact 2.1(iv): h^+ log eps^+ = sqrt(D0) L(1,chi)
e=0; n=0
for D0 in range(5,1500):
    if not is_disc(D0) or issq(D0): continue
    if fundamental(D0)[1]!=1: continue
    L=-sum(kron(D0,a)*math.log(math.sin(math.pi*a/D0)) for a in range(1,D0))/math.sqrt(D0)
    e=max(e,abs(T(D0)/2-math.sqrt(D0)*L)/(math.sqrt(D0)*L)); n+=1
rep(f"Fact 2.1(iv) class number formula, Tr_D0(1)=2 sqrt(D0) L(1,chi) ({n} fundamental D0<1500)",e,1e-9)
print("c05 overall:", "PASS" if all(res) else "FAIL")


==> anc/c06_eis_traces.py <==
# Fact 2.9 (Hecke's formula for cycle integrals of E(z,s), s=2) for fundamental D0 (odd and even),
# and Corollary 5.1 (Eisenstein factorisation) Tr_D(E(.,2)) = Tr_D0(E(.,2)) * sum_{d|f} mu(d) chi(d) D_{f/d}(2),
# by integrating the Fourier expansion of E(z,2) along all closed geodesics of discriminant D.
from forms import *
import math, numpy as np
from scipy.integrate import quad
from mpmath import zeta as mz
Z3,Z4=float(mz(3)),float(mz(4))
PHI2=(math.pi/2)*Z3/Z4
MM=np.arange(1,60)
SIG=np.array([sum(d**-3.0 for d in range(1,m+1) if m%d==0) for m in MM])
def reduce(z):
    for _ in range(10000):
        x=z.real-math.floor(z.real+0.5); z=complex(x,z.imag)
        if abs(z)<1-1e-14: z=-1/z
        else: return z
def E2(z):
    z=reduce(z); x,y=z.real,z.imag
    a=2*math.pi*MM*y
    K=np.sqrt(math.pi/(2*a))*np.exp(-a)*(1+1/a)
    s=np.sum(MM**1.5*SIG*K*np.cos(2*math.pi*MM*x))
    return y*y+PHI2/y+2*math.pi**2*math.sqrt(y)/Z4*2*s
def geo_int(q,M):
    a,b,c=q; D=b*b-4*a*c
    r1=(-b-math.sqrt(D))/(2*a); r2=(-b+math.sqrt(D))/(2*a)
    cen=(r1+r2)/2; rad=abs(r2-r1)/2
    w0=complex(cen,rad)
    p,qq,r,s=M
    # automorph acting on the geodesic: q∘M = q  =>  M^{-1} maps l_q to itself; use M (either direction works)
    w1=(p*w0+qq)/(r*w0+s)
    if abs(abs(w1-cen)-rad)>1e-8*rad:
        Mi=(s,-qq,-r,p); p,qq,r,s=Mi; w1=(p*w0+qq)/(r*w0+s)
    assert abs(abs(w1-cen)-rad)<1e-8*rad
    t0=math.pi/2; t1=math.atan2(w1.imag,w1.real-cen)
    lo,hi=sorted([t0,t1])
    Lg=2*math.acosh(abs(p+s)/2)   # translation length = 2 arccosh(|trace|/2), computed exactly from the automorph
    ulo,uhi=-Lg/2,Lg/2      # any arc of length Lg is a fundamental domain for the stabiliser; centre it at the top
    f=lambda u: E2(cen+rad*complex(math.cos(2*math.atan(math.exp(u))),math.sin(2*math.atan(math.exp(u)))))
    n=max(4,int((uhi-ulo)/0.2))
    pts=np.linspace(ulo,uhi,n+1)
    val=sum(quad(f,pts[i],pts[i+1],epsabs=1e-12,epsrel=1e-11,limit=200)[0] for i in range(n))
    return val, uhi-ulo
def TrE(D):
    tot=0; L=0
    for q,M in classes(D):
        v,l=geo_int(q,M); tot+=v; L+=l
    return tot,L
def hecke(D0,s=2.0):
    Ls=sum(kron(D0,n)*n**-s for n in range(1,200000))
    return 2*math.sqrt(math.pi)*math.gamma(s/2)/math.gamma((s+1)/2)*(D0/4)**(s/2)*float(mz(s))*Ls/float(mz(2*s))
def mu(n):
    r=1; m=n; p=2
    while p*p<=m:
        if m%p==0:
            m//=p
            if m%p==0: return 0
            r=-r
        p+=1
    return -r if m>1 else r
def Dm(m,s=2.0): return sum(a**s*(m//a)**(1-s) for a in range(1,m+1) if m%a==0)
ok=True
print("Fact 2.9 (Hecke's formula at s=2):")
base={}
for D0 in [5,8,12,13,17,21,24,28,29,33,40,41,44,56,57,60,61,65]:
    tr,L=TrE(D0); h=hecke(D0); base[D0]=tr
    err=abs(tr-h)/h; ok&=err<1e-9
    print(f"  D0={D0:3d}: geodesic integrals {tr:.12f}  formula {h:.12f}  rel.err {err:.1e}")
print("Corollary 5.1 (Eisenstein factor at s=2):")
for D0 in [5,8,12,13,17,21]:
    for f in [2,3,4,5,6]:
        D=f*f*D0
        tr,L=TrE(D)
        fac=sum(mu(d)*kron(D0,d)*Dm(f//d) for d in range(1,f+1) if f%d==0)
        pred=base[D0]*fac
        err=abs(tr-pred)/abs(pred); ok&=err<1e-9
        print(f"  D={D:4d}=({f}^2)({D0}): Tr_D(E) {tr:.10f}  predicted {pred:.10f}  rel.err {err:.1e}")
print("c06 overall:", "PASS" if ok else "FAIL")


==> anc/c07_square_reduction.py <==
# End-to-end check of Section 6 up to the spectral expansion:
# Lemma 6.2 + Corollary 6.3 + Lemma 4.6 + Lemma 2.6 + Proposition 6.5:
#   N_G(n^2) (direct count of forms with weight Phi((A+C)/M))  ==  sum_{d|n} mu(n/d) int_0^infty (T_d^G F_G)(iy) dy/y,
# where F_G(w) = sum_{gamma in G} K(d(gamma i, w)) with the kernel K of Lemma 4.6 (built numerically by Abel inversion).
import math, numpy as np
from math import gcd, isqrt
from scipy.integrate import quad
from scipy.interpolate import CubicSpline
def Phi(x): return math.exp(-1/(1-x*x/4)) if abs(x)<2 else 0.0
def Phi0p(u):
    if u>=4 or u<0: return 0.0
    q=1-u/4; return math.exp(-1/q)*(-1/(4*q*q))
def make_K(delta):
    r0=math.asinh(2*delta)
    def G(w):
        top=1+4*delta**2
        if w>=top: return 0.0
        val,_=quad(lambda v: Phi0p((w+v*v-1)/delta**2)/delta**2*2,0,math.sqrt(top-w),limit=200)
        return -val/math.pi
    dg=np.linspace(0,r0,600); Kg=np.array([math.cosh(d)*G(math.cosh(d)**2) for d in dg])
    S=CubicSpline(dg,Kg)
    return (lambda d: float(S(d)) if d<r0 else 0.0), r0
def hdist(z,w): return math.acosh(1+abs(z-w)**2/(2*z.imag*w.imag))
def mat_mul(A,B): return (A[0]*B[0]+A[1]*B[2],A[0]*B[1]+A[1]*B[3],A[2]*B[0]+A[3]*B[2],A[2]*B[1]+A[3]*B[3])
def act(M,z): return (M[0]*z+M[1])/(M[2]*z+M[3])
def reduce_with(z):
    g=(1,0,0,1)   # z_original = g z
    for _ in range(10000):
        k=math.floor(z.real+0.5)
        if k: z=z-k; g=mat_mul(g,(1,k,0,1))
        if abs(z)<1-1e-13: z=-1/z; g=mat_mul(g,(0,1,-1,0))   # z_old = S^{-1} z_new
        else: return z,g
def in_theta(M):
    a,b,c,d=[v%2 for v in M]
    return (a,b,c,d) in [(1,0,0,1),(0,1,1,0)]
def base_elements(r0):
    cmax=2*math.exp(r0)/math.sqrt(3)
    els=[]
    for c in range(0,isqrt(int(cmax))+2):
        for d in range(-isqrt(int(cmax))-2,isqrt(int(cmax))+3):
            if c*c+d*d>cmax+1e-9 or gcd(c,d)!=1: continue
            if c==0 and d!=1: continue
            # find a,b with ad-bc=1
            if c==0: a,b=1,0
            else:
                a=pow(d,-1,c) if c>1 else (1 if d==0 else 0)
                if c==1: a=0; b=-1 if d==0 else None
                if c>1: b=(a*d-1)//c
                if c==1:
                    a=0; b=-1   # (0,-1;1,d): det = 0*d+1 = 1
            assert a*d-b*c==1,(a,b,c,d)
            for k in range(-4,5):
                els.append(mat_mul((1,k,0,1),(a,b,c,d)))
    return els
def make_F(K,r0,theta):
    els=base_elements(r0)
    def F(w):
        wr,g=reduce_with(w)
        tot=0.0
        for M in els:
            p=act(M,1j)
            dd=hdist(p,wr)
            if dd<r0:
                if theta and not in_theta(mat_mul(g,M)): continue
                tot+=K(dd)
        return tot
    return F
def mobius(n):
    r=1; m=n; p=2
    while p*p<=m:
        if m%p==0:
            m//=p
            if m%p==0: return 0
            r=-r
        p+=1
    return -r if m>1 else r
def calG(F,d,r0,theta):
    def TF(y):
        tot=0.0
        for a in range(1,d+1):
            if d%a: continue
            dp=d//a
            B=range(0,2*dp,2) if theta else range(dp)
            for b in B: tot+=F((a*1j*y+b)/dp)
        return tot
    lo,hi=-math.log(d*math.exp(r0))-0.01, math.log(d*math.exp(r0))+0.01
    pts=np.linspace(lo,hi,int((hi-lo)/0.05)+2)
    return sum(quad(lambda u: TF(math.exp(u)),pts[i],pts[i+1],limit=100,epsabs=1e-10,epsrel=1e-9)[0] for i in range(len(pts)-1))
def direct(n,M,theta):
    D=n*n; tot=0.0
    for x3 in range(-int(2*M)-1,int(2*M)+2):
        w=Phi(x3/M)
        if w==0: continue
        N=D+x3*x3; r=isqrt(N); c=0
        for x1 in range(-r,r+1):
            y=N-x1*x1; s=isqrt(y)
            if s*s!=y: continue
            for x2 in ({s,-s}):
                if theta: c+= (x2%2==0 and x3%2==0)
                else: c+= ((x2-x3)%2==0)
        tot+=w*c
    return tot
ok=True
for (n,theta) in [(3,False),(5,False),(6,False),(9,False),(10,False),(3,True),(5,True),(9,True),(15,True)]:
    delta=0.6; M=delta*n
    K,r0=make_K(delta); F=make_F(K,r0,theta)
    spec=sum(mobius(n//d)*calG(F,d,r0,theta) for d in range(1,n+1) if n%d==0)
    dc=direct(n,M,theta)
    err=abs(spec-dc)/max(1,abs(dc)); ok&=err<1e-6
    print(f"G={'Gamma_theta' if theta else 'Gamma':11s} n={n:2d} M={M:4.1f}: direct N_G(n^2) = {dc:.9f}, Prop 6.5 = {spec:.9f}, rel.err {err:.1e}")
print("c07 overall:", "PASS" if ok else "FAIL")


==> anc/c08_closed_unfolding.py <==
# Theorem 4, Step 1 (unfolding): N(D) = Tr_D(F), F(w) = sum_gamma K(d(gamma i, w)), for non-square D,
# by integrating F numerically along all closed geodesics of discriminant D (forms of any content).
import math, numpy as np
from math import isqrt
from scipy.integrate import quad
exec(open('c07_square_reduction.py').read().split('ok=True')[0])
from forms import classes
def TrF(F,D):
    tot=0.0
    for q,Mq in classes(D):
        a,b,c=q
        r1=(-b-math.sqrt(D))/(2*a); r2=(-b+math.sqrt(D))/(2*a); cen=(r1+r2)/2; rad=abs(r2-r1)/2
        L=2*math.acosh(abs(Mq[0]+Mq[3])/2)
        f=lambda u: F(complex(cen+rad*math.cos(2*math.atan(math.exp(u))), rad*math.sin(2*math.atan(math.exp(u)))))
        pts=np.linspace(-L/2,L/2,int(L/0.02)+2)
        tot+=sum(quad(f,pts[i],pts[i+1],limit=100,epsabs=1e-11,epsrel=1e-10)[0] for i in range(len(pts)-1))
    return tot
ok=True
for D in [5,8,12,13,20,21,24,45,60,85]:
    for delta in [0.6,0.3]:
        M=delta*math.sqrt(D)
        K,r0=make_K(delta); F=make_F(K,r0,False)
        tr=TrF(F,D)
        # direct: sum over forms of Phi((A+C)/M)  (Lemma 4.1: x2 ≡ x3 mod 2)
        dc=0.0
        for x3 in range(-int(2*M)-1,int(2*M)+2):
            w=Phi(x3/M)
            if w==0: continue
            N=D+x3*x3; r=isqrt(N)
            for x1 in range(-r,r+1):
                y=N-x1*x1; s=isqrt(y)
                if s*s==y:
                    for x2 in {s,-s}:
                        if (x2-x3)%2==0: dc+=w
        err=abs(tr-dc)/max(1,dc); ok&=err<1e-6
        print(f"D={D:3d} delta={delta}: direct N(D) = {dc:.9f}, Tr_D(F) = {tr:.9f}, rel.err {err:.1e}")
print("c08 overall:", "PASS" if ok else "FAIL")


==> anc/c09_hecke_relation_general.py <==
# Theorem 5 (Hecke relation) for a non-eigenfunction: F = Gamma-periodised kernel K (Lemma 4.6), several (D', p).
import math
exec(open('c08_closed_unfolding.py').read().split('\nok=True\n')[0])
from forms import kron, is_disc
ok=True
K,r0=make_K(0.5); F=make_F(K,r0,False)
def TpF(p):
    return lambda z: F(p*z)+sum(F((z+b)/p) for b in range(p))
for (Dd,p) in [(5,2),(5,3),(8,3),(12,2),(13,3),(20,2),(21,2),(17,2),(5,5),(45,3)]:
    lhs=TrF(TpF(p),Dd)
    Dp=Dd//(p*p) if Dd%(p*p)==0 and is_disc(Dd//(p*p)) else None
    chi=kron(Dd,p)
    rhs=TrF(F,p*p*Dd)+chi*TrF(F,Dd)+(p-chi)*(TrF(F,Dp) if Dp else 0.0)
    err=abs(lhs-rhs)/max(1,abs(lhs)); ok&=err<1e-6
    print(f"D'={Dd:3d} p={p}: Tr(T_p F) = {lhs:.9f}, RHS of Thm 5 = {rhs:.9f}, rel.err {err:.1e}")
print("c09 overall:", "PASS" if ok else "FAIL")


==> anc/c10_symbolic.py <==
# Symbolic checks: Lemma 6.12 (identities between main terms), second formula of Theorem 6,
# Corollary 2 (r_k = 4 - 2^{1-k}), expansion in Lemma 6.10(iv), formula for kappa_theta in (6.2), Lemma 6.10(iii) algebra.
import sympy as sp
ok=True
P1,P0,c1,lam,L2,pi=sp.symbols('Psi1 Psi0 c1 lambda_odd log2 pi',real=True)
def beta(e,v):   # v = v_2(n)
    if v==0: return [0,sp.Rational(1,2)][e]
    return [2-sp.Rational(3,2)*sp.Integer(2)**(-v),0][e]
def MM(e,v,Psi1,Psi0,lo): return 4/pi*(Psi1+(c1-lo-beta(e,v)*L2)*Psi0)
def ell(v,lo): return lo+(1-sp.Integer(2)**(-v))*L2
def MG(v,Psi1,Psi0,lo): return 6/pi*(Psi1+(c1-L2/3-ell(v,lo))*Psi0)
def Mth(v,Psi1,Psi0,lo): return 2/pi*(Psi1+(c1-ell(v,lo))*Psi0)
# odd n
ok&= sp.simplify(MM(0,0,P1,P0,lam)-2*Mth(0,P1,P0,lam))==0
ok&= sp.simplify(MM(1,0,P1,P0,lam)-(MG(0,P1,P0,lam)-Mth(0,P1,P0,lam)))==0
# even n: Psi1(n/2;M/2)=(Psi1-log2 Psi0)/2, Psi0(M/2)=Psi0/2, lambda_odd(n/2)=lambda_odd(n), v -> v-1
for v in range(1,8):
    half=lambda e: MM(e,v-1,(P1-L2*P0)/2,P0/2,lam)
    ok&= sp.simplify(MM(0,v,P1,P0,lam)-(half(0)+half(1)))==0
    ok&= sp.simplify(MM(1,v,P1,P0,lam)-(2*MG(v,P1,P0,lam)-2*(half(0)+half(1))))==0
# second formula of Theorem 6
for v in range(0,8):
    lhs=MM(0,v,P1,P0,lam)+MM(1,v,P1,P0,lam)
    rhs=8/pi*(P1+(c1-ell(v,lam))*P0)-sp.Integer(2)**(1-v)*L2/pi*P0
    ok&= sp.simplify(lhs-rhs)==0
print("Lemma 6.12 and Theorem 6 (sum formula):", "PASS" if ok else "FAIL")
# Corollary 2
r=[sp.Integer(2)]
for k in range(1,12): r.append(2*(3-sp.Integer(2)**(1-k))-r[-1]/2)
ok2=all(sp.simplify(r[k]-(4-sp.Integer(2)**(1-k)))==0 for k in range(12))
# local factor at 2 for chi(2)=-1: sum_{i<=a}2^-i + sum_{i=1..a} 2^-i = 3 - 2^{1-a}
ok2&=all(sp.simplify(sum(sp.Integer(2)**-i for i in range(a+1))+sum(sp.Integer(2)**-i for i in range(1,a+1))-(3-sp.Integer(2)**(1-a)))==0 for a in range(1,12))
print("Corollary 2 (r_k = 4-2^{1-k}, local factor 3-2^{1-a}):", "PASS" if ok2 else "FAIL")
s=sp.symbols('s')
ser=sp.series(1/(2**(1-s)+1),s,0,2).removeO()
ok3=sp.simplify(ser-(sp.Rational(1,3)+2*sp.log(2)/9*s))==0
# E_theta(i,1-s) = (-(3/pi)/s + E*) (1/3 + 2log2/9 s) -> constant term E*/3 - 2 log2/(3 pi)
Es=sp.symbols('Estar')
const=sp.expand((-(3/sp.pi)/s+Es)*(sp.Rational(1,3)+2*sp.log(2)/9*s)).coeff(s,0)
ok3&=sp.simplify(const-(Es/3-2*sp.log(2)/(3*sp.pi)))==0
ok3&=sp.simplify(sp.expand((-(3/sp.pi)/s+Es)*(sp.Rational(1,3)+2*sp.log(2)/9*s)).coeff(s,-1)+1/sp.pi)==0
# main term for Gamma_theta: 2E*_theta + (2/pi) log 2 = (2/pi)(pi/3 E* + log2/3)
ok3&=sp.simplify(2*(Es/3-2*sp.log(2)/(3*sp.pi))+2/sp.pi*sp.log(2)-2/sp.pi*(sp.pi/3*Es+sp.log(2)/3))==0
print("Lemma 6.10(iv) expansion and the constant of M_theta:", "PASS" if ok3 else "FAIL")
print("c10 overall:", "PASS" if (ok and ok2 and ok3) else "FAIL")


==> anc/c11_maass_periods.py <==
# Numerical check of Fact 2.8 (Duke-Imamoglu-Toth + Baruch-Mao, with our constant 1/(4 pi)) and of the
# D0=1 formula in Lemma 6.7, for the first even Maass cusp form on SL2(Z) (LMFDB 1.0.1.3.1, R=13.7797...),
# computed by Hejhal's algorithm (hejhal.py). Both sides are homogeneous of degree 2 in u, so we use
# u~(z) = 2 sqrt(y) sum_{n>=1} a(n) K_{iR}(2 pi n y) cos(2 pi n x), a(1)=1  (i.e. rho(1)=1).
import pickle, math, numpy as np, mpmath as mp
from scipy.integrate import quad
from scipy.interpolate import CubicSpline
from forms import classes, kron
mp.mp.dps=20
R=mp.mpf('13.77975135189073894424367328151771259715513256879348706925')
araw=pickle.load(open('hejhal_320.pkl','rb'))
# coefficients from a(p), p<=233, via Hecke relations
NMAX=233
primes=[p for p in range(2,NMAX+1) if all(p%q for q in range(2,int(p**0.5)+1))]
a=np.zeros(NMAX+1); a[1]=1
def apk(p,k):
    x=[1.0,araw[p-1]]
    for i in range(2,k+1): x.append(araw[p-1]*x[-1]-x[-2])
    return x[k]
for n in range(2,NMAX+1):
    m=n; v=1.0; p=2
    while m>1:
        if m%p==0:
            k=0
            while m%p==0: m//=p; k+=1
            v*=apk(p,k)
        p+=1
    a[n]=v
print("max |a(n)(Hecke from primes) - a(n)(Hejhal)| for n<=150:",max(abs(a[n]-araw[n-1]) for n in range(1,151)))
SC=float(mp.exp(mp.pi*R/2))
NT=30
ygrid=np.linspace(0.85,8.0,1500)
spl=[]
for n in range(1,NT+1):
    vals=[float((mp.besselk(mp.mpc(0,R),2*mp.pi*n*y)).real)*SC for y in ygrid]
    spl.append(CubicSpline(ygrid,vals))
def reduce(z):
    for _ in range(10000):
        z=complex(z.real-math.floor(z.real+0.5),z.imag)
        if abs(z)<1: z=-1/z
        else: return z
def u(z):   # scaled by e^{pi R/2}
    z=reduce(z); x,y=z.real,z.imag
    if y>8: return 0.0
    return 2*math.sqrt(y)*sum(a[n]*float(spl[n-1](y))*math.cos(2*math.pi*n*x) for n in range(1,NT+1))
# L(1/2, u x chi_D0) by the approximate functional equation, root number +1, conductor D0^2
def gam(s): return mp.pi**(-s)*mp.gamma((s+1j*R)/2)*mp.gamma((s-1j*R)/2)
def Lhalf(D0,c=1.0):
    # V(x) = (1/2 pi i) int_{(c)} gamma(1/2+w)/gamma(1/2) x^{-w} dw/w  (no extra test function: exponential decay in x)
    W=float(R)+70
    vs=np.linspace(-W,W,int(2*W/0.02)+1); dv=vs[1]-vs[0]
    g0=gam(mp.mpf(0.5))
    G=np.array([complex(gam(0.5+c+1j*v)/g0/(c+1j*v)) for v in vs])
    tot=0.0; sq=D0
    for n in range(1,NMAX+1):
        chi=kron(D0,n) if D0>1 else 1
        if chi==0: continue
        x=n/sq
        V=(np.sum(G*np.exp(-(c+1j*vs)*math.log(x)))*dv/(2*math.pi)).real
        tot+=2*a[n]*chi*V/math.sqrt(n)
        if abs(V)<1e-15 and n>20: break
    return tot, n
G4=float(abs(mp.gamma(0.25+0.5j*R))**4*mp.exp(mp.pi*R))
ok=True
L1,nused=Lhalf(1); L1b,_=Lhalf(1,2.0)
print(f"L(1/2,u) = {L1:.10f} (contour Re w=1), {L1b:.10f} (Re w=2), terms used {nused}")
# D0 = 1: |P_j|^2 = (1/4pi)|Gamma(1/4+iR/2)|^4 L(1/2,u)^2  (Lemma 6.7)
J=2*quad(lambda t: u(complex(0,math.exp(t))),0,math.log(8),limit=400,epsabs=1e-13)[0]
lhs=J*J; rhs=G4*L1*L1/(4*math.pi)
err=abs(lhs-rhs)/rhs; ok&=err<1e-5
print(f"D0=1 (Lemma 6.7): |P_j|^2 = {lhs:.10e}, (1/4pi)|Gamma|^4 L^2 = {rhs:.10e}, rel.err {err:.1e}")
for D0 in [5,8,12,13]:
    Lc,nn=Lhalf(D0); Lcb,_=Lhalf(D0,2.0)
    tr=0.0
    for q,Mq in classes(D0):
        A,B,C=q
        r1=(-B-math.sqrt(D0))/(2*A); r2=(-B+math.sqrt(D0))/(2*A); cen=(r1+r2)/2; rad=abs(r2-r1)/2
        Lg=2*math.acosh(abs(Mq[0]+Mq[3])/2)
        f=lambda t: u(complex(cen+rad*math.cos(2*math.atan(math.exp(t))),rad*math.sin(2*math.atan(math.exp(t)))))
        pts=np.linspace(-Lg/2,Lg/2,int(Lg/0.05)+2)
        tr+=sum(quad(f,pts[i],pts[i+1],limit=100,epsabs=1e-13)[0] for i in range(len(pts)-1))
    lhs=tr*tr; rhs=G4*math.sqrt(D0)*L1*Lc/(4*math.pi)
    err=abs(lhs-rhs)/abs(rhs); ok&=err<1e-4
    print(f"D0={D0:2d} (Fact 2.8): |Tr|^2 = {lhs:.10e}, (1/4pi) sqrt(D0)|Gamma|^4 L(1/2,u)L(1/2,u x chi) = {rhs:.10e}, rel.err {err:.1e}   [L(1/2,u x chi)={Lc:.8f} / {Lcb:.8f}, terms {nn}]")
print("c11 overall:", "PASS" if ok else "FAIL")


==> anc/c12_rankin_selberg.py <==
# Fact 2.10(c): alpha_j = c / L(1, sym^2 u_j) with c = 2, for the first even Maass cusp form on SL2(Z).
# u~(z) = 2 sqrt(y) sum_{n>=1} a(n) K_{iR}(2 pi n y) e^{pi R/2} cos(2 pi n x), a(1)=1, i.e. rho(1) = e^{pi R/2}.
# alpha = rho(1)^2 / (cosh(pi R) ||u~||^2), with ||.|| the L^2 norm on the standard fundamental domain (dx dy / y^2).
# L(1, sym^2 u) is approximated by its Euler product over p < 320, so agreement is only to about 1-2 percent.
import pickle, math, mpmath as mp
from scipy.integrate import quad, dblquad
R=float(mp.mpf('13.77975135189073894424367328151771259715513256879348706925'))
a=pickle.load(open('hejhal_320.pkl','rb'))
NT=40; SC=float(mp.exp(mp.pi*R/2))
def K(n,y): return float(mp.besselk(mp.mpc(0,R),2*mp.pi*n*y).real)*SC
# y >= 1: the x-integral over [-1/2,1/2] is exact (orthogonality of cosines)
I1=quad(lambda y: 2*sum(a[n-1]**2*K(n,y)**2 for n in range(1,NT+1))/y,1,8,limit=200)[0]
def u(x,y): return 2*math.sqrt(y)*sum(a[n-1]*K(n,y)*math.cos(2*math.pi*n*x) for n in range(1,NT+1))
I2=dblquad(lambda y,x: u(x,y)**2/y**2,-0.5,0.5,lambda x: math.sqrt(1-x*x),lambda x:1.0,epsabs=1e-6)[0]
alpha=SC**2/(math.cosh(math.pi*R)*(I1+I2))
L=1.0
for p in range(2,320):
    if all(p%q for q in range(2,int(p**0.5)+1)):
        s2=a[p-1]**2-2                      # alpha_p^2 + beta_p^2
        L*=1/((1-s2/p+1/p**2)*(1-1/p))      # local factor of L(s, sym^2) at s=1
ratio=alpha*L/2
print("alpha_1 =",alpha,"  2/L(1,sym^2 u_1) (Euler product p<320) =",2/L,"  ratio =",ratio)
print("PASS" if abs(ratio-1)<0.03 else "FAIL")


==> anc/eis.py <==
import mpmath as mp
mp.mp.dps=25
def phi(s): return mp.sqrt(mp.pi)*mp.gamma(s-0.5)*mp.zeta(2*s-1)/(mp.gamma(s)*mp.zeta(2*s))
def sigma(m,a): return mp.fsum(mp.mpf(d)**a for d in range(1,m+1) if m%d==0)
def reduce(z):
    for _ in range(1000):
        z=mp.mpc(z.real-mp.floor(z.real+0.5), z.imag)
        if abs(z)<1-mp.mpf(10)**-20: z=-1/z
        else: return z
    raise Exception
def Enc(z,s,M=None):   # non-constant part, no reduction
    x,y=z.real,z.imag
    if M is None: M=int(8/float(y))+10
    c=2*mp.pi**s*mp.sqrt(y)/(mp.gamma(s)*mp.zeta(2*s))
    acc=mp.fsum(2*mp.mpf(m)**(s-0.5)*sigma(m,1-2*s)*mp.besselk(s-0.5,2*mp.pi*m*y)*mp.cos(2*mp.pi*m*x) for m in range(1,M))
    return c*acc
def E(z,s,red=True):
    if red: z=reduce(z)
    y=z.imag
    return y**s+phi(s)*y**(1-s)+Enc(z,s)
def E2(z,s): return E((z+1)/2,s)


==> anc/forms.py <==
import math
from math import isqrt, gcd
def is_disc(D): return D%4 in (0,1)
def issq(n): return n>=0 and isqrt(n)**2==n
def reduced_forms(D):
    s=math.sqrt(D); out=[]
    for b in range(1,isqrt(D)+1):
        if (b*b-D)%4: continue
        if b>=s: continue
        P=(b*b-D)//4   # = a c  (negative)
        for a in range(1,int(s+b)//2+2):
            if P%a: continue
            if not (s-b<2*a<s+b): continue
            c=P//a
            out.append((a,b,c)); out.append((-a,b,-c))
    return out
def rho(q,D):
    a,b,c=q; s=math.sqrt(D); ac=abs(c)
    # b' ≡ -b mod 2|c|
    if ac>s: lo=-ac   # -|c| < b' <= |c|
    else: lo=s-2*ac
    b2=-b % (2*ac)
    # shift into (lo, lo+2|c|]
    while b2<=lo: b2+=2*ac
    while b2>lo+2*ac: b2-=2*ac
    if ac<=s and not (b2<s): raise Exception("rho")
    k=(b2+b)//(2*c)
    return (c,b2,(b2*b2-D)//(4*c)), k
def classes(D):
    """Return list of (rep form, generator matrix of its proper automorph group) for all SL2(Z) classes of forms of disc D (any content)."""
    R=set(reduced_forms(D)); seen=set(); out=[]
    for q in sorted(R):
        if q in seen: continue
        cyc=[q]; M=(1,0,0,1); cur=q
        while True:
            nxt,k=rho(cur,D)
            Mk=(0,-1,1,k)
            M=(M[0]*Mk[0]+M[1]*Mk[2], M[0]*Mk[1]+M[1]*Mk[3], M[2]*Mk[0]+M[3]*Mk[2], M[2]*Mk[1]+M[3]*Mk[3])
            cur=nxt
            if cur==q: break
            cyc.append(cur)
            if len(cyc)>10000: raise Exception("cycle")
        for f in cyc: seen.add(f)
        out.append((q,M))
    return out
def act(q,M):
    a,b,c=q; p,qq,r,s=M
    # q(p u + qq v, r u + s v)
    A=a*p*p+b*p*r+c*r*r; C=a*qq*qq+b*qq*s+c*s*s; B=2*a*p*qq+b*(p*s+qq*r)+2*c*r*s
    return (A,B,C)
def kron(D,n):
    # Kronecker symbol (D/n), n>0
    if n==1: return 1
    res=1
    while n%2==0:
        n//=2
        if D%2==0: return 0
        if D%8 in (3,5): res=-res
    a=D%n if n>1 else 0; m=n
    if m==1: return res
    a%=m
    while a:
        while a%2==0:
            a//=2
            if m%8 in (3,5): res=-res
        a,m=m,a
        if a%4==3 and m%4==3: res=-res
        a%=m
    return res if m==1 else 0
def fundamental(D):
    # D = f^2 D0
    for f in range(isqrt(D),0,-1):
        if D%(f*f)==0:
            D0=D//(f*f)
            if D0%4==1 and all(D0%(p*p) for p in range(3,isqrt(D0)+1,2)) and D0%4!=0: return D0,f
            if D0%4==0 and (D0//4)%4 in (2,3) and all((D0//4)%(p*p) for p in range(3,isqrt(D0)+1,2)): return D0,f
    raise Exception


==> anc/hejhal.py <==
# Hejhal's algorithm for the first even Maass cusp form on SL2(Z) (LMFDB 1.0.1.3.1, R = 13.7797513518907...).
import mpmath as mp, numpy as np, math, pickle, sys
mp.mp.dps=20
R=mp.mpf('13.77975135189073894424367328151771259715513256879348706925')
M0=int(sys.argv[1]) if len(sys.argv)>1 else 120
Y=float((R+32)/(2*mp.pi*M0)); Q=M0+25
def kappa(n,y): return mp.sqrt(y)*mp.besselk(mp.mpc(0,R),2*mp.pi*n*y)*mp.exp(mp.pi*R/2)   # scaled
def pullback(z):
    for _ in range(1000):
        z=complex(z.real-math.floor(z.real+0.5),z.imag)
        if abs(z)<1: z=-1/z
        else: return z
xs=[(m-0.5)/(2*Q) for m in range(1,Q+1)]
zs=[pullback(complex(x,Y)) for x in xs]
V=np.zeros((M0,M0))
kY=[float(kappa(n,Y).real) for n in range(1,M0+1)]
for l in range(1,M0+1):
    col=[float(kappa(l,z.imag).real)*math.cos(2*math.pi*l*z.real) for z in zs]
    for n in range(1,M0+1):
        V[n-1,l-1]=2.0/Q*sum(col[m]*math.cos(2*math.pi*n*xs[m]) for m in range(Q))
for n in range(1,M0+1): V[n-1,n-1]-=kY[n-1]
for n in range(M0): V[n,:]/=kY[n]
# a(1)=1: solve rows 2..M0 for a(2..M0)
A=V[1:,1:]; b=-V[1:,0]
a=np.linalg.solve(A,b); a=np.concatenate([[1.0],a])
pickle.dump(a,open(f'hejhal_{M0}.pkl','wb'))
print("a(2..10):",a[1:10])
print("residual of row 1:",V[0,:]@a)


==> anc/run_all.log <==
=== c01_parity.py
c01 parity: 24200 (D,x3) pairs, failures = 0 PASS
=== c02_algebra.py
Lemma 4.3: PASS
Remark 4.4 (definite case): PASS
Subsection 2.4 (fundamental domain of the theta group): PASS
Lemma 4.7(iii): PASS
Lemma 2.2: PASS
Lemma 2.6(i) (theta-group Hecke cosets): PASS
Lemma 5.3 (nu_p), 12510 forms: PASS
=== c03_eisenstein.py
Fact 2.3 (Fourier exp. = lattice sum, s=3): max rel. err 7.27e-12  PASS
Lemma 6.9 (E^theta_inf, E^theta_1 via lattice sums, s=3): max rel. err 3.13e-11  PASS
Lemma 6.9(ii) E_2(i)=E(i), E^theta(i)=E(i)/(2^s+1): max rel. err 1.12e-26  PASS
Lemma 6.9(iv) e_theta invariant under S and T^2: max rel. err 0  PASS
Lemma 6.10(i),(iii): max rel. err 1.5e-25  PASS
Remark 6.1: c1 numeric 2.193796296055 vs closed form: max rel. err 7.7e-19  PASS
Remark 6.1: value 2.19379629605: max rel. err 2.08e-12  PASS
Remark 6.1: L'/L(1,chi_-4) identity: max rel. err 2.63e-26  PASS
Lemma 6.10(iv): E*_theta = E*(i)/3 - 2log2/(3pi): max rel. err 1.06e-13  PASS
Lemma 6.11: P(E)=P_E, P(E_2)=(2^s'+2^{1-s'}-2)P_E: max rel. err 1.51e-25  PASS
(6.2) q_theta closed form (sup|q| = 22.3132 < 23): max rel. err 8.69e-24  PASS
Lemma 6.7: Mellin transform of K_it: max rel. err 9.25e-17  PASS
Fact 2.3: E(z,s)=phi(s)E(z,1-s): max rel. err 1.38e-26  PASS
c03 overall: PASS
=== c04_kernel.py
Lemma 4.6 (delta=0.6): geodesic integral of K equals k: max err 6.87e-10  PASS
Lemma 4.6 (delta=0.6): Selberg transform h(t) = hat h(1/4+t^2), incl. h(i/2)=H(0): max err 5.36e-10  PASS
Lemma 4.7(ii) (delta=0.6): H(0) = delta*int Phi: max err 9.13e-14  PASS
Lemma 4.7(ii) (delta=0.6): H'(0) = -int k cosh log cosh: max err 2.55e-09  PASS
   (4.2) normalised |h(t)|/(delta min(1,(delta t)^-2)) for t=0,1,5,20,60: ['0.867', '0.788', '0.630', '1.050', '0.242']
Lemma 4.6 (delta=0.15): geodesic integral of K equals k: max err 1.31e-09  PASS
Lemma 4.6 (delta=0.15): Selberg transform h(t) = hat h(1/4+t^2), incl. h(i/2)=H(0): max err 2.91e-10  PASS
Lemma 4.7(ii) (delta=0.15): H(0) = delta*int Phi: max err 3.75e-15  PASS
Lemma 4.7(ii) (delta=0.15): H'(0) = -int k cosh log cosh: max err 3.21e-09  PASS
   (4.2) normalised |h(t)|/(delta min(1,(delta t)^-2)) for t=0,1,5,20,60: ['0.886', '0.880', '0.740', '0.712', '0.679']
Lemma 4.9: |P_{mu^2}(r)| <= exp(|Im mu| r)  (max of ratio-1): max err 0.00e+00  PASS
c04 overall: PASS
=== c05_hecke_traces.py
Theorem 5 with F=1 (720 pairs (D',p)): max rel. err 6.71e-16  PASS
Corollary 5.1: Tr_D(1)=Tr_D0(1)*sum mu chi sigma (1096 non-fundamental D<6000): max rel. err 6.60e-16  PASS
h_D0(f): divisor sum = product formula, 1 <= h <= 3^omega(f): max rel. err 8.88e-16  PASS
Fact 2.1(iv) class number formula, Tr_D0(1)=2 sqrt(D0) L(1,chi) (455 fundamental D0<1500): max rel. err 1.19e-14  PASS
c05 overall: PASS
=== c06_eis_traces.py
Fact 2.9 (Hecke's formula at s=2):
  D0=  5: geodesic integrals 5.366563145999  formula 5.366563145999  rel.err 3.3e-16
  D0=  8: geodesic integrals 10.606601717798  formula 10.606601717798  rel.err 5.0e-16
  D0= 12: geodesic integrals 17.320508075689  formula 17.320508075233  rel.err 2.6e-11
  D0= 13: geodesic integrals 16.641005886757  formula 16.641005886263  rel.err 3.0e-11
  D0= 17: geodesic integrals 29.104275004360  formula 29.104275003714  rel.err 2.2e-11
  D0= 21: geodesic integrals 26.186146828319  formula 26.186146827521  rel.err 3.0e-11
  D0= 24: geodesic integrals 36.742346141748  formula 36.742346142660  rel.err 2.5e-11
  D0= 28: geodesic integrals 45.355736761107  formula 45.355736758979  rel.err 4.7e-11
  D0= 29: geodesic integrals 33.425160871869  formula 33.425160870768  rel.err 3.3e-11
  D0= 33: geodesic integrals 62.667956144051  formula 62.667956144051  rel.err 1.5e-15
  D0= 40: geodesic integrals 66.407830863536  formula 66.407830863536  rel.err 2.4e-15
  D0= 41: geodesic integrals 74.963405706531  formula 74.963405708088  rel.err 2.1e-11
  D0= 44: geodesic integrals 63.317382361330  formula 63.317382363002  rel.err 2.6e-11
  D0= 56: geodesic integrals 80.178372573727  formula 80.178372573728  rel.err 5.0e-15
  D0= 57: geodesic integrals 111.260717993464  formula 111.260717991298  rel.err 1.9e-11
  D0= 60: geodesic integrals 92.951600308978  formula 92.951600313538  rel.err 4.9e-11
  D0= 61: geodesic integrals 84.504340755711  formula 84.504340748758  rel.err 8.2e-11
  D0= 65: geodesic integrals 119.073345205640  formula 119.073345200700  rel.err 4.1e-11
Corollary 5.1 (Eisenstein factor at s=2):
  D=  20=(2^2)(5): Tr_D(E) 29.5160973030  predicted 29.5160973030  rel.err 1.2e-16
  D=  45=(3^2)(5): Tr_D(E) 55.4544858420  predicted 55.4544858420  rel.err 2.6e-16
  D=  80=(4^2)(5): Tr_D(E) 122.0893115715  predicted 122.0893115715  rel.err 1.2e-16
  D= 125=(5^2)(5): Tr_D(E) 135.2373912792  predicted 135.2373912792  rel.err 1.3e-15
  D= 180=(6^2)(5): Tr_D(E) 304.9996721310  predicted 304.9996721310  rel.err 3.7e-16
  D=  32=(2^2)(8): Tr_D(E) 47.7297077301  predicted 47.7297077301  rel.err 0.0e+00
  D=  72=(3^2)(8): Tr_D(E) 109.6015510839  predicted 109.6015510839  rel.err 1.6e-15
  D= 128=(4^2)(8): Tr_D(E) 193.5704813498  predicted 193.5704813498  rel.err 0.0e+00
  D= 200=(5^2)(8): Tr_D(E) 277.8929650063  predicted 277.8929650063  rel.err 1.8e-15
  D= 288=(6^2)(8): Tr_D(E) 493.2069798776  predicted 493.2069798776  rel.err 1.5e-15
  D=  48=(2^2)(12): Tr_D(E) 77.9422863406  predicted 77.9422863406  rel.err 1.8e-16
  D= 108=(3^2)(12): Tr_D(E) 161.6580753731  predicted 161.6580753731  rel.err 1.8e-16
  D= 192=(4^2)(12): Tr_D(E) 316.0992723813  predicted 316.0992723813  rel.err 1.8e-16
  D= 300=(5^2)(12): Tr_D(E) 453.7973115830  predicted 453.7973115830  rel.err 6.3e-16
  D= 432=(6^2)(12): Tr_D(E) 727.4613391789  predicted 727.4613391789  rel.err 4.1e-15
  D=  52=(2^2)(13): Tr_D(E) 91.5255323772  predicted 91.5255323772  rel.err 6.2e-16
  D= 117=(3^2)(13): Tr_D(E) 138.6750490563  predicted 138.6750490563  rel.err 2.0e-16
  D= 208=(4^2)(13): Tr_D(E) 378.5828839237  predicted 378.5828839237  rel.err 5.0e-15
  D= 325=(5^2)(13): Tr_D(E) 435.9943542330  predicted 435.9943542330  rel.err 1.4e-15
  D= 468=(6^2)(13): Tr_D(E) 762.7127698097  predicted 762.7127698097  rel.err 5.2e-15
  D=  68=(2^2)(17): Tr_D(E) 101.8649625153  predicted 101.8649625153  rel.err 2.4e-15
  D= 153=(3^2)(17): Tr_D(E) 300.7441750451  predicted 300.7441750451  rel.err 1.2e-14
  D= 272=(4^2)(17): Tr_D(E) 400.1837813099  predicted 400.1837813099  rel.err 3.4e-15
  D= 425=(5^2)(17): Tr_D(E) 762.5320051137  predicted 762.5320051142  rel.err 7.3e-13
  D= 612=(6^2)(17): Tr_D(E) 1052.6046126577  predicted 1052.6046126577  rel.err 3.5e-15
  D=  84=(2^2)(21): Tr_D(E) 144.0238075558  predicted 144.0238075558  rel.err 5.9e-16
  D= 189=(3^2)(21): Tr_D(E) 244.4040370643  predicted 244.4040370643  rel.err 1.2e-16
  D= 336=(4^2)(21): Tr_D(E) 595.7348403443  predicted 595.7348403443  rel.err 1.5e-15
  D= 525=(5^2)(21): Tr_D(E) 633.7047532453  predicted 633.7047532453  rel.err 1.8e-16
  D= 756=(6^2)(21): Tr_D(E) 1344.2222038537  predicted 1344.2222038537  rel.err 1.7e-16
c06 overall: PASS
=== c07_square_reduction.py
G=Gamma       n= 3 M= 1.8: direct N_G(n^2) = 8.336196183, Prop 6.5 = 8.336196183, rel.err 4.5e-12
G=Gamma       n= 5 M= 3.0: direct N_G(n^2) = 16.974389007, Prop 6.5 = 16.974389007, rel.err 5.7e-12
G=Gamma       n= 6 M= 3.6: direct N_G(n^2) = 17.385830454, Prop 6.5 = 17.385830453, rel.err 6.4e-11
G=Gamma       n= 9 M= 5.4: direct N_G(n^2) = 34.300559555, Prop 6.5 = 34.300559556, rel.err 2.8e-11
G=Gamma       n=10 M= 6.0: direct N_G(n^2) = 36.149031254, Prop 6.5 = 36.149031256, rel.err 5.7e-11
G=Gamma_theta n= 3 M= 1.8: direct N_G(n^2) = 2.619035177, Prop 6.5 = 2.619035177, rel.err 4.1e-12
G=Gamma_theta n= 5 M= 3.0: direct N_G(n^2) = 6.126887492, Prop 6.5 = 6.126887492, rel.err 4.9e-11
G=Gamma_theta n= 9 M= 5.4: direct N_G(n^2) = 12.562469432, Prop 6.5 = 12.562469433, rel.err 7.7e-11
G=Gamma_theta n=15 M= 9.0: direct N_G(n^2) = 21.701435376, Prop 6.5 = 21.701435377, rel.err 3.1e-11
c07 overall: PASS
=== c08_closed_unfolding.py
D=  5 delta=0.6: direct N(D) = 1.893114663, Tr_D(F) = 1.893114663, rel.err 7.3e-12
D=  5 delta=0.3: direct N(D) = 1.471517765, Tr_D(F) = 1.471517765, rel.err 2.0e-12
D=  8 delta=0.6: direct N(D) = 2.892345259, Tr_D(F) = 2.892345260, rel.err 1.8e-10
D=  8 delta=0.3: direct N(D) = 2.336003450, Tr_D(F) = 2.336003450, rel.err 1.3e-11
D= 12 delta=0.6: direct N(D) = 4.945328643, Tr_D(F) = 4.945328643, rel.err 1.8e-12
D= 12 delta=0.3: direct N(D) = 2.177640081, Tr_D(F) = 2.177640080, rel.err 4.0e-10
D= 13 delta=0.6: direct N(D) = 3.722472734, Tr_D(F) = 3.722472735, rel.err 2.6e-10
D= 13 delta=0.3: direct N(D) = 1.479723586, Tr_D(F) = 1.479723587, rel.err 3.4e-10
D= 20 delta=0.6: direct N(D) = 5.658369950, Tr_D(F) = 5.658369951, rel.err 1.3e-10
D= 20 delta=0.3: direct N(D) = 2.943035529, Tr_D(F) = 2.943035529, rel.err 4.5e-13
D= 21 delta=0.6: direct N(D) = 4.747191740, Tr_D(F) = 4.747191740, rel.err 6.0e-12
D= 21 delta=0.3: direct N(D) = 1.435209949, Tr_D(F) = 1.435209949, rel.err 1.2e-11
D= 24 delta=0.6: direct N(D) = 6.878226721, Tr_D(F) = 6.878226721, rel.err 4.7e-12
D= 24 delta=0.3: direct N(D) = 3.872950414, Tr_D(F) = 3.872950414, rel.err 1.7e-12
D= 45 delta=0.6: direct N(D) = 5.391269916, Tr_D(F) = 5.391269916, rel.err 1.3e-12
D= 45 delta=0.3: direct N(D) = 2.531683774, Tr_D(F) = 2.531683774, rel.err 2.5e-12
D= 60 delta=0.6: direct N(D) = 10.423697453, Tr_D(F) = 10.423697453, rel.err 6.6e-12
D= 60 delta=0.3: direct N(D) = 5.148308526, Tr_D(F) = 5.148308526, rel.err 2.1e-12
D= 85 delta=0.6: direct N(D) = 10.341982796, Tr_D(F) = 10.341982798, rel.err 2.2e-10
D= 85 delta=0.3: direct N(D) = 6.458863247, Tr_D(F) = 6.458863247, rel.err 1.0e-11
c08 overall: PASS
=== c09_hecke_relation_general.py
D'=  5 p=2: Tr(T_p F) = 2.797034442, RHS of Thm 5 = 2.797034442, rel.err 5.5e-12
D'=  5 p=3: Tr(T_p F) = 3.029794576, RHS of Thm 5 = 3.029794576, rel.err 1.0e-12
D'=  8 p=3: Tr(T_p F) = 4.807615969, RHS of Thm 5 = 4.807615969, rel.err 1.4e-11
D'= 12 p=2: Tr(T_p F) = 9.592669768, RHS of Thm 5 = 9.592669768, rel.err 2.1e-12
D'= 13 p=3: Tr(T_p F) = 9.017169093, RHS of Thm 5 = 9.017169093, rel.err 9.0e-12
D'= 20 p=2: Tr(T_p F) = 12.636667536, RHS of Thm 5 = 12.636667535, rel.err 1.1e-11
D'= 21 p=2: Tr(T_p F) = 11.351050586, RHS of Thm 5 = 11.351050586, rel.err 2.0e-12
D'= 17 p=2: Tr(T_p F) = 13.989100772, RHS of Thm 5 = 13.989100772, rel.err 3.6e-12
D'=  5 p=5: Tr(T_p F) = 3.023890894, RHS of Thm 5 = 3.023890894, rel.err 5.0e-12
D'= 45 p=3: Tr(T_p F) = 20.682756206, RHS of Thm 5 = 20.682756206, rel.err 9.1e-12
c09 overall: PASS
=== c10_symbolic.py
Lemma 6.12 and Theorem 6 (sum formula): PASS
Corollary 2 (r_k = 4-2^{1-k}, local factor 3-2^{1-a}): PASS
Lemma 6.10(iv) expansion and the constant of M_theta: PASS
c10 overall: PASS
=== hejhal.py 320 (first even Maass form for SL2(Z))
a(2..10): [ 1.54930448  0.24689977  1.40034437  0.73706039  0.38252292 -0.26142008
  0.62025532 -0.9390405   1.14193096]
residual of row 1: 4.3298697960381105e-15
=== c11_maass_periods.py
max |a(n)(Hecke from primes) - a(n)(Hejhal)| for n<=150: 8.856804178947186e-13
L(1/2,u) = 3.4120898171 (contour Re w=1), 3.4120898171 (Re w=2), terms used 21
D0=1 (Lemma 6.7): |P_j|^2 = 5.3121000605e+00, (1/4pi)|Gamma|^4 L^2 = 5.3121000524e+00, rel.err 1.5e-09
D0= 5 (Fact 2.8): |Tr|^2 = 4.0022008531e-01, (1/4pi) sqrt(D0)|Gamma|^4 L(1/2,u)L(1/2,u x chi) = 4.0022009948e-01, rel.err 3.5e-08   [L(1/2,u x chi)=0.11496565 / 0.11496565, terms 41]
D0= 8 (Fact 2.8): |Tr|^2 = 4.8658403868e+00, (1/4pi) sqrt(D0)|Gamma|^4 L(1/2,u)L(1/2,u x chi) = 4.8658404337e+00, rel.err 9.6e-09   [L(1/2,u x chi)=1.10501221 / 1.10501221, terms 65]
D0=12 (Fact 2.8): |Tr|^2 = 3.1381694827e+00, (1/4pi) sqrt(D0)|Gamma|^4 L(1/2,u)L(1/2,u x chi) = 3.1381695409e+00, rel.err 1.9e-08   [L(1/2,u x chi)=0.58188879 / 0.58188879, terms 101]
D0=13 (Fact 2.8): |Tr|^2 = 6.9304314784e+00, (1/4pi) sqrt(D0)|Gamma|^4 L(1/2,u)L(1/2,u x chi) = 6.9304314817e+00, rel.err 4.8e-10   [L(1/2,u x chi)=1.23464700 / 1.23464700, terms 106]
c11 overall: PASS
=== c12_rankin_selberg.py
alpha_1 = 1.7426359042796373   2/L(1,sym^2 u_1) (Euler product p<320) = 1.7216609694728595   ratio = 1.0121829646943787
PASS
=== tables/run_tables.sh (Tables 5 and 6)
Table 5: n v M e count main diff
1000003 0 100000 0 14373.2 14339.5 33.7
1000003 0 100000 1 14018.5 14029.3 -10.8
4849845 0 484984 0 68993.6 69005.7 -12.1
4849845 0 484984 1 67507.6 67501.2 6.4
52026975 0 2000000 0 327574.3 327500.6 73.7
52026975 0 2000000 1 321311.4 321296.5 14.9
2000006 1 300000 0 42630.5 42589.8 40.7
2000006 1 300000 1 44946.3 44916.3 30.0
4000012 2 400000 0 58285.5 58288.5 -3.0
4000012 2 400000 1 62345.6 62321.2 24.4
6000000 7 1000000 0 140393.7 140390.6 3.0
6000000 7 1000000 1 152709.3 152726.2 -16.9
1048576 20 200000 0 26352.2 26333.0 19.1
1048576 20 200000 1 28761.9 28814.7 -52.8
8388608 23 800000 0 119926.6 120011.6 -85.0
8388608 23 800000 1 129954.6 129938.2 16.4
Table 6:
D=100000000005 (D0=100000000005,f=1) M=100000  N=901.1  pred=894.6  diff=6.5  rel=7.26e-03  L(1)=0.666305  hecke=1.0000
D=100000000009 (D0=100000000009,f=1) M=100000  N=4622.2  pred=4619.8  diff=2.5  rel=5.34e-04  L(1)=3.440891  hecke=1.0000
D=100000000012 (D0=100000000012,f=1) M=100000  N=1610.8  pred=1606.2  diff=4.6  rel=2.88e-03  L(1)=1.196332  hecke=1.0000
D=100000000024 (D0=100000000024,f=1) M=100000  N=2422.0  pred=2435.9  diff=-13.9  rel=-5.69e-03  L(1)=1.814293  hecke=1.0000
D=10000000089 (D0=1111111121,f=3) M=100000  N=4601.5  pred=4596.7  diff=4.8  rel=1.05e-03  L(1)=2.054219  hecke=1.6667
D=10000000053 (D0=1111111117,f=3) M=100000  N=1513.3  pred=1508.5  diff=4.8  rel=3.21e-03  L(1)=1.123567  hecke=1.0000
D=10000000020 (D0=2500000005,f=2) M=100000  N=1496.6  pred=1490.6  diff=6.0  rel=4.03e-03  L(1)=0.555113  hecke=2.0000
D=10000000004 (D0=2500000001,f=2) M=100000  N=2266.0  pred=2257.4  diff=8.6  rel=3.82e-03  L(1)=1.681348  hecke=1.0000
D=99999201225 (D0=81632001,f=35) M=100000  N=3013.9  pred=3037.8  diff=-23.9  rel=-7.88e-03  L(1)=1.759831  hecke=1.2857
Table 6, ternary rows (R):
R=1802.2 predR(if D/4^k=5 mod 8)=1789.2 k=0   D=100000000005 (D0=100000000005,f=1) M=100000  N=901.1  pred=894.6  diff=6.5  rel=7.26e-03  L(1)=0.666305  hecke=1.0000
R=2242.3 predR(if D/4^k=5 mod 8)=2235.9 k=1   D=10000000020 (D0=2500000005,f=2) M=100000  N=1496.6  pred=1490.6  diff=6.0  rel=4.03e-03  L(1)=0.555113  hecke=2.0000
R=2619.1 predR(if D/4^k=5 mod 8)=2608.5 k=2   D=40000000080 (D0=2500000005,f=4) M=100000  N=1873.5  pred=1863.2  diff=10.2  rel=5.50e-03  L(1)=0.555113  hecke=2.5000
R=5651.0 predR(if D/4^k=5 mod 8)=5589.7 k=3   D=160000000320 (D0=2500000005,f=8) M=200000  N=4135.1  pred=4099.1  diff=35.9  rel=8.76e-03  L(1)=0.555113  hecke=2.7500
R=7170.9 predR(if D/4^k=5 mod 8)=7156.7 k=0   D=900000000045 (D0=100000000005,f=3) M=300000  N=3585.4  pred=3578.3  diff=7.1  rel=1.99e-03  L(1)=0.666305  hecke=1.3333
EXIT 0


==> anc/run_all.sh <==
#!/bin/sh
# Runs all numerical checks for "Solutions of x1^2+x2^2-x3^2=D with small x3: a spectral approach".
# Requirements: python3 with numpy, scipy, mpmath, sympy; gcc.  Total run time about 8 minutes.
set -e
for f in c01_parity.py c02_algebra.py c03_eisenstein.py c04_kernel.py c05_hecke_traces.py c06_eis_traces.py \
         c07_square_reduction.py c08_closed_unfolding.py c09_hecke_relation_general.py c10_symbolic.py; do
  echo "=== $f"; python3 -W ignore $f
done
echo "=== hejhal.py 320 (first even Maass form for SL2(Z))"; python3 hejhal.py 320
echo "=== c11_maass_periods.py"; python3 -W ignore c11_maass_periods.py
echo "=== c12_rankin_selberg.py"; python3 -W ignore c12_rankin_selberg.py
echo "=== tables/run_tables.sh (Tables 5 and 6)"; cd tables && ./run_tables.sh


==> anc/tables/genD.c <==
// Check of the main term for general non-square discriminants D.
// N(D) (one-sided, x3 in (M,2M)) = sum_{x3} Phi(x3/M) * #{(x1,x2): x1^2+x2^2 = D+x3^2, x2 = x3 mod 2}
//   = #{[A,B,C]: B^2-4AC = D} weighted by Phi((A+C)/M), A+C>0.
// Predicted main term: (6/pi) Psi0 L(1,chi_{D0}) * f^{-1} sum_{d|f} mu(d) chi_{D0}(d) sigma(f/d),  D = f^2 D0.
// Usage: ./genD D M D0 f
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
typedef unsigned long long u64; typedef __uint128_t u128; typedef long long i64;
static u64 mulmod(u64 a,u64 b,u64 m){return (u128)a*b%m;}
static u64 powmod(u64 a,u64 e,u64 m){u64 r=1;a%=m;while(e){if(e&1)r=mulmod(r,a,m);a=mulmod(a,a,m);e>>=1;}return r;}
static u64 sqrtmod(u64 a,u64 p){ // Tonelli-Shanks, p odd prime, a QR
  a%=p; if(a==0) return 0; if(p%4==3) return powmod(a,(p+1)/4,p);
  u64 q=p-1; int s=0; while(q%2==0){q/=2;s++;}
  u64 z=2; while(powmod(z,(p-1)/2,p)!=p-1) z++;
  u64 m=s, c=powmod(z,q,p), t=powmod(a,q,p), r=powmod(a,(q+1)/2,p);
  while(t!=1){ u64 i=0, tt=t; while(tt!=1){tt=mulmod(tt,tt,p); i++;}
    u64 b=c; for(u64 j=0;j<m-i-1;j++) b=mulmod(b,b,p);
    m=i; c=mulmod(b,b,p); t=mulmod(t,c,p); r=mulmod(r,b,p);}
  return r;
}
static int kron(i64 a, u64 n){ // Kronecker symbol (a/n), n>0
  if(n==0) return (a==1||a==-1); int res=1;
  while(n%2==0){ n/=2; if(a%2==0) return 0; i64 am=((a%8)+8)%8; if(am==3||am==5) res=-res; }
  // Jacobi (a/n), n odd
  i64 aa=((a% (i64)n)+(i64)n)%(i64)n; u64 nn=n;
  while(aa){ while(aa%2==0){ aa/=2; u64 r=nn%8; if(r==3||r==5) res=-res; }
    i64 tmp=aa; aa=nn; nn=tmp; if(aa%4==3 && nn%4==3) res=-res; aa%=nn; }
  return nn==1?res:0;
}
static long double E1(long double x){ // exponential integral
  if(x<1){ long double s=0,t=1; for(int k=1;k<60;k++){ t*=-x/k; s+= -t/k; } return -0.57721566490153286061L-logl(x)+s; }
  long double b=x+1, c=1e300L, d=1/b, h=d; // continued fraction (Lentz)
  for(int i=1;i<300;i++){ long double an=-(long double)i*i; b+=2; d=1/(an*d+b); c=b+an/c; long double del=c*d; h*=del; if(fabsl(del-1)<1e-19L) break; }
  return h*expl(-x);
}
static double Phi(double t){ if(t<=1||t>=2) return 0; return exp(-1.0/((t-1)*(2-t))); }
int main(int argc,char**argv){
  u64 D=strtoull(argv[1],0,10), M=strtoull(argv[2],0,10), D0=strtoull(argv[3],0,10), f=strtoull(argv[4],0,10);
  u64 x0=M, x1=2*M, cnt=x1-x0+1;
  u64 *rem=malloc(cnt*8); double *rv=malloc(cnt*sizeof(double)); int *two=malloc(cnt*sizeof(int));
  for(u64 i=0;i<cnt;i++){u64 x=x0+i; u64 N=D+x*x; int k=0; while(N%2==0){N/=2;k++;} rem[i]=N; two[i]=k; rv[i]=1;}
  u64 P=(u64)sqrt((double)(D+x1*x1))+2; char *comp=calloc(P+1,1);
  for(u64 p=3;p<=P;p+=2){ if(comp[p])continue; for(u64 q=p*p;q<=P;q+=2*p)comp[q]=1;
    u64 a=(p-(D%p))%p; // x^2 = -D mod p
    u64 roots[2]; int nr=0;
    if(a==0){roots[0]=0;nr=1;} else if(powmod(a,(p-1)/2,p)==1){ u64 r=sqrtmod(a,p); roots[0]=r; roots[1]=p-r; nr=2;} else continue;
    for(int t=0;t<nr;t++){ u64 i0=(roots[t]+p-(x0%p))%p;
      for(u64 i=i0;i<cnt;i+=p){ int e=0; while(rem[i]%p==0){rem[i]/=p;e++;} if(!e) continue;
        if(p%4==1) rv[i]*=(e+1); else if(e&1) rv[i]=0; } } }
  double S=0, A0=0;
  for(u64 i=0;i<cnt;i++){ double r=rv[i]; if(rem[i]>1){ if(rem[i]%4==1) r*=2; else r=0;} r*=4;
    u64 x=x0+i; int k=two[i]; double c;
    if(k==0) c=r/2; else if(k==1) c=(x&1)? r:0; else c=(x&1)?0:r;
    S+=c*Phi((double)x/M); A0+=Phi((double)x/M); }
  // L(1,chi_D0) for even real primitive character via erfc/E1 series
  long double L=0, sq=sqrtl((long double)D0), pi=3.14159265358979323846264L;
  u64 nmax=(u64)(8*sq)+10;
  for(u64 n=1;n<=nmax;n++){ int c=kron((i64)D0,n); if(!c) continue;
    long double y=n*sqrtl(pi/D0); L+= c*( erfcl(y)/n + E1(pi*n*(long double)n/D0)/sq ); }
  // Hecke factor f^{-1} sum_{d|f} mu(d) chi(d) sigma(f/d)
  double fac=0; for(u64 d=1; d<=f; d++){ if(f%d) continue; u64 m=d; int mu=1; for(u64 p=2;p*p<=m;p++){ if(m%p==0){ m/=p; if(m%p==0){mu=0;break;} mu=-mu; } } if(mu && m>1) mu=-mu;
      if(!mu) continue; u64 e=f/d; double sg=0; for(u64 k=1;k<=e;k++) if(e%k==0) sg+=k; fac+= mu*kron((i64)D0,d)*sg; }
  fac/=f;
  double pred=6/M_PI*A0*(double)L*fac;
  printf("D=%llu (D0=%llu,f=%llu) M=%llu  N=%.1f  pred=%.1f  diff=%.1f  rel=%.2e  L(1)=%.6Lf  hecke=%.4f\n",D,D0,f,M,S,pred,S-pred,(S-pred)/pred,L,fac);
  return 0;
}


==> anc/tables/genDR.c <==
// Check of the main term for general non-square discriminants D.
// N(D) (one-sided, x3 in (M,2M)) = sum_{x3} Phi(x3/M) * #{(x1,x2): x1^2+x2^2 = D+x3^2, x2 = x3 mod 2}
//   = #{[A,B,C]: B^2-4AC = D} weighted by Phi((A+C)/M), A+C>0.
// Predicted main term: (6/pi) Psi0 L(1,chi_{D0}) * f^{-1} sum_{d|f} mu(d) chi_{D0}(d) sigma(f/d),  D = f^2 D0.
// Usage: ./genD D M D0 f
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
typedef unsigned long long u64; typedef __uint128_t u128; typedef long long i64;
static u64 mulmod(u64 a,u64 b,u64 m){return (u128)a*b%m;}
static u64 powmod(u64 a,u64 e,u64 m){u64 r=1;a%=m;while(e){if(e&1)r=mulmod(r,a,m);a=mulmod(a,a,m);e>>=1;}return r;}
static u64 sqrtmod(u64 a,u64 p){ // Tonelli-Shanks, p odd prime, a QR
  a%=p; if(a==0) return 0; if(p%4==3) return powmod(a,(p+1)/4,p);
  u64 q=p-1; int s=0; while(q%2==0){q/=2;s++;}
  u64 z=2; while(powmod(z,(p-1)/2,p)!=p-1) z++;
  u64 m=s, c=powmod(z,q,p), t=powmod(a,q,p), r=powmod(a,(q+1)/2,p);
  while(t!=1){ u64 i=0, tt=t; while(tt!=1){tt=mulmod(tt,tt,p); i++;}
    u64 b=c; for(u64 j=0;j<m-i-1;j++) b=mulmod(b,b,p);
    m=i; c=mulmod(b,b,p); t=mulmod(t,c,p); r=mulmod(r,b,p);}
  return r;
}
static int kron(i64 a, u64 n){ // Kronecker symbol (a/n), n>0
  if(n==0) return (a==1||a==-1); int res=1;
  while(n%2==0){ n/=2; if(a%2==0) return 0; i64 am=((a%8)+8)%8; if(am==3||am==5) res=-res; }
  // Jacobi (a/n), n odd
  i64 aa=((a% (i64)n)+(i64)n)%(i64)n; u64 nn=n;
  while(aa){ while(aa%2==0){ aa/=2; u64 r=nn%8; if(r==3||r==5) res=-res; }
    i64 tmp=aa; aa=nn; nn=tmp; if(aa%4==3 && nn%4==3) res=-res; aa%=nn; }
  return nn==1?res:0;
}
static long double E1(long double x){ // exponential integral
  if(x<1){ long double s=0,t=1; for(int k=1;k<60;k++){ t*=-x/k; s+= -t/k; } return -0.57721566490153286061L-logl(x)+s; }
  long double b=x+1, c=1e300L, d=1/b, h=d; // continued fraction (Lentz)
  for(int i=1;i<300;i++){ long double an=-(long double)i*i; b+=2; d=1/(an*d+b); c=b+an/c; long double del=c*d; h*=del; if(fabsl(del-1)<1e-19L) break; }
  return h*expl(-x);
}
static double Phi(double t){ if(t<=1||t>=2) return 0; return exp(-1.0/((t-1)*(2-t))); }
int main(int argc,char**argv){
  u64 D=strtoull(argv[1],0,10), M=strtoull(argv[2],0,10), D0=strtoull(argv[3],0,10), f=strtoull(argv[4],0,10);
  u64 x0=M, x1=2*M, cnt=x1-x0+1;
  u64 *rem=malloc(cnt*8); double *rv=malloc(cnt*sizeof(double)); int *two=malloc(cnt*sizeof(int));
  for(u64 i=0;i<cnt;i++){u64 x=x0+i; u64 N=D+x*x; int k=0; while(N%2==0){N/=2;k++;} rem[i]=N; two[i]=k; rv[i]=1;}
  u64 P=(u64)sqrt((double)(D+x1*x1))+2; char *comp=calloc(P+1,1);
  for(u64 p=3;p<=P;p+=2){ if(comp[p])continue; for(u64 q=p*p;q<=P;q+=2*p)comp[q]=1;
    u64 a=(p-(D%p))%p; // x^2 = -D mod p
    u64 roots[2]; int nr=0;
    if(a==0){roots[0]=0;nr=1;} else if(powmod(a,(p-1)/2,p)==1){ u64 r=sqrtmod(a,p); roots[0]=r; roots[1]=p-r; nr=2;} else continue;
    for(int t=0;t<nr;t++){ u64 i0=(roots[t]+p-(x0%p))%p;
      for(u64 i=i0;i<cnt;i+=p){ int e=0; while(rem[i]%p==0){rem[i]/=p;e++;} if(!e) continue;
        if(p%4==1) rv[i]*=(e+1); else if(e&1) rv[i]=0; } } }
  double S=0, A0=0, SR=0;
  for(u64 i=0;i<cnt;i++){ double r=rv[i]; if(rem[i]>1){ if(rem[i]%4==1) r*=2; else r=0;} r*=4;
    u64 x=x0+i; int k=two[i]; double c;
    if(k==0) c=r/2; else if(k==1) c=(x&1)? r:0; else c=(x&1)?0:r;
    S+=c*Phi((double)x/M); SR+=r*Phi((double)x/M); A0+=Phi((double)x/M); }
  // L(1,chi_D0) for even real primitive character via erfc/E1 series
  long double L=0, sq=sqrtl((long double)D0), pi=3.14159265358979323846264L;
  u64 nmax=(u64)(8*sq)+10;
  for(u64 n=1;n<=nmax;n++){ int c=kron((i64)D0,n); if(!c) continue;
    long double y=n*sqrtl(pi/D0); L+= c*( erfcl(y)/n + E1(pi*n*(long double)n/D0)/sq ); }
  // Hecke factor f^{-1} sum_{d|f} mu(d) chi(d) sigma(f/d)
  double fac=0; for(u64 d=1; d<=f; d++){ if(f%d) continue; u64 m=d; int mu=1; for(u64 p=2;p*p<=m;p++){ if(m%p==0){ m/=p; if(m%p==0){mu=0;break;} mu=-mu; } } if(mu && m>1) mu=-mu;
      if(!mu) continue; u64 e=f/d; double sg=0; for(u64 k=1;k<=e;k++) if(e%k==0) sg+=k; fac+= mu*kron((i64)D0,d)*sg; }
  fac/=f;
  double pred=6/M_PI*A0*(double)L*fac;
  int k4=0; { u64 t=D; while(t%4==0 && (t/4)%4!=2 && (t/4)%4!=3){ if(t%8==5) break; t/=4; k4++; } }
  double predR=6/M_PI*A0*(double)L*fac*(4-pow(2.0,1-k4))/(k4? (3-pow(2.0,1-k4)) : 1.0);
  printf("R=%.1f predR(if D/4^k=5 mod 8)=%.1f k=%d   ",SR,predR,k4);
  printf("D=%llu (D0=%llu,f=%llu) M=%llu  N=%.1f  pred=%.1f  diff=%.1f  rel=%.2e  L(1)=%.6Lf  hecke=%.4f\n",D,D0,f,M,S,pred,S-pred,(S-pred)/pred,L,fac);
  return 0;
}


==> anc/tables/run_tables.sh <==
#!/bin/sh
# Regenerates Table 5 (square case) and Table 6 (non-square case) of the paper.
gcc -O2 -o thm1 thm1.c -lm && gcc -O2 -o genD genD.c -lm && gcc -O2 -o genDR genDR.c -lm
echo "Table 5: n v M e count main diff"
for a in "1000003 100000" "4849845 484984" "52026975 2000000" "2000006 300000" "4000012 400000" "6000000 1000000" "1048576 200000" "8388608 800000"; do ./thm1 $a; done
echo "Table 6:"
./genD 100000000005 100000 100000000005 1
./genD 100000000009 100000 100000000009 1
./genD 100000000012 100000 100000000012 1
./genD 100000000024 100000 100000000024 1
./genD 10000000089 100000 1111111121 3
./genD 10000000053 100000 1111111117 3
./genD 10000000020 100000 2500000005 2
./genD 10000000004 100000 2500000001 2
./genD 99999201225 100000 81632001 35
echo "Table 6, ternary rows (R):"
./genDR 100000000005 100000 100000000005 1
./genDR 10000000020 100000 2500000005 2
./genDR 40000000080 100000 2500000005 4
./genDR 160000000320 200000 2500000005 8
./genDR 900000000045 300000 100000000005 3


==> anc/tables/thm1.c <==
// S_e = sum_{x = e mod 2} Phi(x/M) r(n^2+x^2), Phi(t)=exp(-1/((t-1)(2-t))) on (1,2),
// compared with the predicted main term
// (4/pi)[ int Phi(x/M) log sqrt(n^2+x^2) dx + (c0 - (eps/2) log 2 - sum_{p^v|n, p odd} log p / p^v) int Phi(x/M) dx ].
// Usage: ./smooth n M
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
typedef unsigned long long u64; typedef __uint128_t u128;
static u64 mulmod(u64 a,u64 b,u64 m){return (u128)a*b%m;}
static u64 powmod(u64 a,u64 e,u64 m){u64 r=1;a%=m;while(e){if(e&1)r=mulmod(r,a,m);a=mulmod(a,a,m);e>>=1;}return r;}
static double Phi(double t){ if(t<=1||t>=2) return 0; return exp(-1.0/((t-1)*(2-t))); }
int main(int argc,char**argv){
  u64 n=strtoull(argv[1],0,10), M=strtoull(argv[2],0,10);
  const double c0=2.19379629605456108227;
  u64 x0=M, x1=2*M, cnt=x1-x0+1;
  u64 *rem=malloc(cnt*8); double *rv=malloc(cnt*sizeof(double));
  for(u64 i=0;i<cnt;i++){u64 x=x0+i; u64 N=n*n+x*x; while(N%2==0)N/=2; rem[i]=N; rv[i]=1;}
  u64 maxN=n*n+x1*x1; u64 P=(u64)sqrt((double)maxN)+2;
  char *comp=calloc(P+1,1);
  for(u64 p=3;p<=P;p+=2){ if(comp[p])continue; for(u64 q=p*p;q<=P;q+=2*p)comp[q]=1;
    u64 roots[2]; int nr=0;
    if(n%p==0){roots[0]=0;nr=1;}
    else if(p%4==1){ u64 a=2; while(powmod(a,(p-1)/2,p)==1)a++; u64 ii=powmod(a,(p-1)/4,p);
      u64 r=mulmod(n%p,ii,p); roots[0]=r; roots[1]=(p-r)%p; nr=2; }
    else continue;
    for(int t=0;t<nr;t++){
      u64 i0=(roots[t]+p-(x0%p))%p;
      for(u64 i=i0;i<cnt;i+=p){ int e=0; while(rem[i]%p==0){rem[i]/=p;e++;}
        if(e==0) continue;
        if(p%4==1) rv[i]*=(e+1); else if(e&1) rv[i]=0; }
    }
  }
  double S[2]={0,0};
  for(u64 i=0;i<cnt;i++){ double r=rv[i]; if(rem[i]>1){ if(rem[i]%4==1) r*=2; else r=0;} u64 x=x0+i; S[x&1]+=4*r*Phi((double)x/M); }
  // integrals via Riemann sums over all integers (spectrally accurate for smooth Phi)
  double A0=0,A1=0; for(u64 x=x0;x<=x1;x++){ double w=Phi((double)x/M); A0+=w; A1+=w*0.5*log((double)n*n+(double)x*x);}
  double Sn=0; { u64 m=n; while(m%2==0) m/=2; for(u64 p=3;p*p<=m;p+=2){ if(m%p) continue; double pv=1; while(m%p==0){m/=p; pv*=p; Sn+=log((double)p)/pv;} } if(m>1) Sn+=log((double)m)/m; }
  { int v=0; u64 t=n; while(t%2==0){t/=2;v++;}
    double beta[2];
    if(v==0){beta[0]=0; beta[1]=0.5;} else {beta[0]=2-1.5*pow(2.0,-v); beta[1]=0;}
    for(int e=0;e<2;e++){
      double pred=4/M_PI*(A1 + (c0-Sn-beta[e]*log(2.0))*A0);
      printf("%llu %d %llu %d %.1f %.1f %.1f\n",n,v,M,e,S[e],pred,S[e]-pred);
    }
  }
  return 0;
}

